Unprivileged Topology Certificates for Cloud GPU Attestation

Cloud GPU tenants receive a model name and a region, but cannot directly inspect the physical accelerator that runs their job. We present a software-only attestation primitive for this setting. A CUDA probe measures an SM-by-memory-region latency matrix using physical SM labels and dependent global loads. A streaming reducer commits sufficient statistics, configuration, code hashes, network evidence, and a compressed raw data archive into a certificate that a verifier can check without a GPU. The certificate supports three claims. First, the per-SM latency map is a stable physical fingerprint. Over a six-hour full-load RTX 5090 run, its median temporal jitter is 0.09 cycles, while shape-only leave-one-out classification separates distinct Blackwell dies with 100.0% accuracy. Second, cache-bypassing HBM sweeps recover hardware-class topology across generations, including a unified Volta V100 memory domain, a two-way Hopper H200 L2 split, and a Blackwell B200 two-die NV-HBI package whose 74/74 SM partition carries a 30-cycle, 15.5 ns cross-die penalty. Third, public network landmarks bind the same certificate to a coarse location. In the B200 run, 169 RIPE Atlas probes place the server within 44 km of its claimed datacentre and reject all 11 decoy sites. Together, these measurements check cloud-GPU identity, class, and coarse location without privileged access or a vendor key.

==> anc/Makefile <==
NVCC ?= nvcc
NVCC_ARCH ?= sm_120
NVCCFLAGS ?= -O3 -std=c++17 -lineinfo -arch=$(NVCC_ARCH)
PYTHON ?= python3

BIN_DIR := build
TARGETS := $(BIN_DIR)/device_info $(BIN_DIR)/l2_topology $(BIN_DIR)/topology_stability $(BIN_DIR)/noc_congestion $(BIN_DIR)/die_affinity

.PHONY: all clean figures tables paper arxiv verify smoke network-probe

all: $(TARGETS)

$(BIN_DIR):
	mkdir -p $@

$(BIN_DIR)/device_info: src/device_info.cu | $(BIN_DIR)
	$(NVCC) $(NVCCFLAGS) $< -o $@

$(BIN_DIR)/l2_topology: src/l2_topology.cu | $(BIN_DIR)
	$(NVCC) $(NVCCFLAGS) $< -o $@

$(BIN_DIR)/noc_congestion: src/noc_congestion.cu | $(BIN_DIR)
	$(NVCC) $(NVCCFLAGS) $< -o $@

$(BIN_DIR)/die_affinity: src/die_affinity.cu | $(BIN_DIR)
	$(NVCC) $(NVCCFLAGS) $< -o $@

$(BIN_DIR)/topology_stability: src/topology_stability.cu | $(BIN_DIR)
	$(NVCC) $(NVCCFLAGS) $< -o $@

figures:
	$(PYTHON) scripts/make_figures.py

tables:
	$(PYTHON) scripts/make_tables.py

paper: figures tables
	$(MAKE) -C paper

arxiv: paper
	$(PYTHON) scripts/package_arxiv.py

verify:
	@if [ -f certificates/latest_stability_certificate.json ]; then \
		$(PYTHON) scripts/verify_certificate.py certificates/latest_stability_certificate.json; \
	else \
		echo "no completed stability certificate yet"; \
	fi

smoke: all
	$(PYTHON) scripts/run_campaign.py --config config/smoke.json --device 0

network-probe:
	$(PYTHON) scripts/network_probe.py --config config/network_endpoints.json --output data/network_probe.json

clean:
	rm -rf $(BIN_DIR) dist tmp/pdfs
	$(MAKE) -C paper clean


==> anc/README.md <==
# Networked Topology Certificates for Blackwell GPU Measurements

This repository contains an arXiv-ready manuscript and a small reproducibility
artifact for GPU topology probing under a strict source-package budget.

The central rule is that large measurement streams are kept outside the TeX
compile path while still being shipped with the arXiv source package. GPU runs
emit raw CSV traces and bounded summaries; the package includes the paper,
figures, source, configs, summaries, certificates, and a lossless SQLite payload
for the full `data/` tree.

Build the manuscript and submission zip:

```bash
make arxiv
```

Outputs:

- `paper/main.pdf`
- `dist/blackwell_topology_certificates.zip`
- `dist/blackwell_topology_certificates_arxiv/anc/artifact_manifest.json`

Run a short local smoke campaign on an RTX 5090-class host:

```bash
make NVCC_ARCH=sm_120 smoke
```

Run the B200 NV-HBI protocol after moving the repository to a B200 host:

```bash
make NVCC_ARCH=sm_100
python3 scripts/run_campaign.py --config config/b200_nv_hbi.json --device 0
```

The manuscript is intentionally written so that RTX 5090 data validate the
measurement and compression pipeline, while B200-specific NV-HBI claims are made
only after a B200 run has populated `results/summary/` and `certificates/`.


==> anc/artifact_manifest.json <==
{
  "article": "Unprivileged Topology Certificates for Cloud GPU Attestation",
  "arxiv_policy": {
    "anc_directory": "Ancillary files are under top-level anc/.",
    "max_zip_bytes": 50000000,
    "raw_measurement_streams": "Included losslessly as anc/data_full.sqlite.",
    "tex_under_anc": false
  },
  "files": [
    {
      "bytes": 1474,
      "path": "alibi_results.tex",
      "sha256": "3546f2d3de73f260f204f4c1ade1ccd9c3f897db8d1a853d5a7d6549c4856f3f"
    },
    {
      "bytes": 1525,
      "path": "anc/Makefile",
      "sha256": "315943c867cb9489cd450b04036f0ab3816071f8ff44fe1d883d24ecf08ac9d9"
    },
    {
      "bytes": 1291,
      "path": "anc/README.md",
      "sha256": "456e3042d8934b1e7f7faa08dc4d0a077d282dc5f20c4d35011355e62eb96f13"
    },
    {
      "bytes": 1734,
      "path": "anc/certificates/latest_stability_certificate.json",
      "sha256": "6a016976405a2612acea931c025b3b19baa0294222230a5f9b5e0eb36eea7873"
    },
    {
      "bytes": 1436,
      "path": "anc/config/b200_nv_hbi.json",
      "sha256": "1e495c47254e37761267ceabc7113d521a2821e4b6d611eb03d2c98617930512"
    },
    {
      "bytes": 741,
      "path": "anc/config/network_endpoints.json",
      "sha256": "154dac5aa49b32a63d42c580c37466039bebfcd9b70b63d554c4e28a2a8b25c8"
    },
    {
      "bytes": 417,
      "path": "anc/config/rtx5090_stability_6h.json",
      "sha256": "ba4dd41089a79b606b73c9e8d9c6868ced0d3c99becf34508f5e1270d9ebfff7"
    },
    {
      "bytes": 609,
      "path": "anc/config/smoke.json",
      "sha256": "9583ab030804865a6be57f078579f8f233b2eb6da2a87a432488be3674e8bb28"
    },
    {
      "bytes": 940,
      "path": "anc/data/b200/device_info_b200.json",
      "sha256": "c83e972dd3d64a16dcbc6d144ae0718cf833e9e98ac6fbfeeab73e29c2cf8d57"
    },
    {
      "bytes": 383,
      "path": "anc/data/b200/nvhbi_summary.json",
      "sha256": "a6a3f208d5211f44a387c42f3f8d24ea0e2f79effa807d0ee35e85f513a0ac6f"
    },
    {
      "bytes": 27806,
      "path": "anc/data/b200/ripe_alibi_b200.json",
      "sha256": "0bcadf7a4629a8a4391c53c9685656990b1291f0e3a58be4248aef457ff0c6ab"
    },
    {
      "bytes": 247,
      "path": "anc/data/b200/ripe_alibi_robust.json",
      "sha256": "4325f9be52b60abafcd1222b56fa3f76a9d453e87445d0c98ab90c91f51d76ef"
    },
    {
      "bytes": 952,
      "path": "anc/data/box1/device_info_box1.json",
      "sha256": "1cb0b162383bb38debcbf331d04b2c8b728a7dfadec6228f853b6e0da28a4a40"
    },
    {
      "bytes": 327,
      "path": "anc/data/box1/stability_summary.json",
      "sha256": "79825d0136b91b0fdafb27497cd317c9c2fe42cc9f58e151066060611214f5ea"
    },
    {
      "bytes": 980,
      "path": "anc/data/box2/device_info_box2.json",
      "sha256": "4923ab455855923c8242222dd9c37c3aba5b1b199e78998e97a779d74056a0f3"
    },
    {
      "bytes": 21817,
      "path": "anc/data/box2/network_alibi_box2.json",
      "sha256": "fac431c8e8467371d380acf73d3a63393b4b544c698677ecdbcdf6be9369a8b6"
    },
    {
      "bytes": 2549,
      "path": "anc/data/box2/noc_congestion_summary.json",
      "sha256": "bc6fefded82912fdb05bfc8593544f7527f88f6f58e63e1eaced3590ced5aae0"
    },
    {
      "bytes": 682,
      "path": "anc/data/crossdie_summary.json",
      "sha256": "cb05bfaf560c173c8f42994d2b89e297a76b097a13c625edb67ec1c1abe339d7"
    },
    {
      "bytes": 939,
      "path": "anc/data/h200/device_info_h200.json",
      "sha256": "e03402f15057e1ad37a6f912acc074f3e2ceb23a498c15f14d8ebf9fed825db4"
    },
    {
      "bytes": 26463,
      "path": "anc/data/h200/ripe_alibi_h200.json",
      "sha256": "477cd1dccea1adc10bf4d81ec8a11a9273458d39b38f5978d8ddba0073786371"
    },
    {
      "bytes": 176,
      "path": "anc/data/h200/ripe_h200_robust.json",
      "sha256": "9dd036d4a8a0babbc4d978b49d0a09ff83dad88c8dc794da0881f6d722aeb0b6"
    },
    {
      "bytes": 3041,
      "path": "anc/data/network_probe_vast_rtx5090.json",
      "sha256": "d56073701de62c619961f800f2bb90a76b7fe9f01687428233f6222908997691"
    },
    {
      "bytes": 2390,
      "path": "anc/data/rtx5090_stability_live_summary.json",
      "sha256": "56b69be2697fa4d60cdbdb8afaaeab9766cbedb9b21ce810786cd8a8df613a3a"
    },
    {
      "bytes": 921,
      "path": "anc/data/v100/device_info_v100.json",
      "sha256": "18747ade10f3515c1d612787c58d1e649d36a4c92ceb99e8b869d82076e74fc9"
    },
    {
      "bytes": 27435,
      "path": "anc/data/v100/ripe_alibi_v100.json",
      "sha256": "ef334c1239355e4eeb27f260d55be66514f29e0e51ae7fa71467477cf945ef8f"
    },
    {
      "bytes": 176,
      "path": "anc/data/v100/ripe_v100_robust.json",
      "sha256": "d6bffea2ccbcca727f275f0d1073b3cefd4e5edb0969d3bf4a51d822a1e12c0e"
    },
    {
      "bytes": 16596992,
      "path": "anc/data_full.sqlite",
      "sha256": "ab7ce83684447b631bc9586b7f52a2758850458c6acc4dbd7a75d907411f5c52"
    },
    {
      "bytes": 4419,
      "path": "anc/data_full_manifest.tsv",
      "sha256": "94d4c4155ca5807e8f8614bd524f19406cd99c74ccb538a81a1bc368014568a9"
    },
    {
      "bytes": 17,
      "path": "anc/requirements.txt",
      "sha256": "9eebce20a0961087e8eadc0a6324b3f487304863324d209ccceabc51aa1f55e5"
    },
    {
      "bytes": 6449,
      "path": "anc/scripts/cross_die_fingerprint.py",
      "sha256": "80718a485332da8cef7e6e25b43a30f061fc5ee93427b050cee2cf426377d7c4"
    },
    {
      "bytes": 1686,
      "path": "anc/scripts/extract_data_full.py",
      "sha256": "5fe7ef7f6cc138009d4efc24e423286ef841f403c8879f1de0a6e5fff8e2e02e"
    },
    {
      "bytes": 4782,
      "path": "anc/scripts/make_alibi_tex.py",
      "sha256": "acfc87ae032c1da103d12bb684161a47e2e7700aca2c4b4326885c8d75556a67"
    },
    {
      "bytes": 1171,
      "path": "anc/scripts/make_b200net_tex.py",
      "sha256": "8cb91134576e85e1b76e3a42e6d625c1f297d30001c87324bdd1a2d735ee3a7e"
    },
    {
      "bytes": 3209,
      "path": "anc/scripts/make_congestion_figure.py",
      "sha256": "26a1ab66b8487dff57739ed1f1f141119e09de0112eff4048a349070ed5dc551"
    },
    {
      "bytes": 1840,
      "path": "anc/scripts/make_figures.py",
      "sha256": "b4b1aec40e57c0d9fb70ffbec7448c56a90bc50cceb240b552035e3b032cc6ce"
    },
    {
      "bytes": 3600,
      "path": "anc/scripts/make_memtopo_tex.py",
      "sha256": "06e06ba53c4b55aa183738c49597635976ef2316f0b3c0f44de21dd8e606851a"
    },
    {
      "bytes": 1664,
      "path": "anc/scripts/make_noc_tex.py",
      "sha256": "d8dcca879d3dbf7404a93bda8b5b8b1abff8ad17edd30053743e7ffb7fa2b5a7"
    },
    {
      "bytes": 5237,
      "path": "anc/scripts/make_nvhbi_figure.py",
      "sha256": "1e75559e2780a96dba548a553a8c85bab2d5879012013b544caf980ea5d23568"
    },
    {
      "bytes": 1357,
      "path": "anc/scripts/make_nvhbi_tex.py",
      "sha256": "20b5d1a65485026788db816dfe19e78eb6ee410c69a0fe13eff8611a5b3ceda5"
    },
    {
      "bytes": 3895,
      "path": "anc/scripts/make_protocol_figure.py",
      "sha256": "6ba11db989a28ec11172592d7290022303819fc4b4c472fb405e01d1948901d2"
    },
    {
      "bytes": 3135,
      "path": "anc/scripts/make_stability_tex.py",
      "sha256": "6bb382225999972d7b040d0fad5a9c390f7ca608785f0fb81d43044c4adcd00a"
    },
    {
      "bytes": 3950,
      "path": "anc/scripts/make_tables.py",
      "sha256": "94566a95dc7a75ecbb6a8e782655df100e4a3591c5bd5b3bce1c73ebee95ddfa"
    },
    {
      "bytes": 2341,
      "path": "anc/scripts/make_v100_tex.py",
      "sha256": "2083fdae767313733fdb60ddee4da2b2616662339211dcf5162c0132e90d24c9"
    },
    {
      "bytes": 12207,
      "path": "anc/scripts/network_alibi.py",
      "sha256": "fa3c210b24c741a8deb7e2a3d793c38a9ef839f5c5b0dff7daa58c6fe9e662d2"
    },
    {
      "bytes": 2513,
      "path": "anc/scripts/network_probe.py",
      "sha256": "0c36fbc7b6f4553128d32d6ea17a4bc72323639794d79837b982840c3b3ef0e4"
    },
    {
      "bytes": 8804,
      "path": "anc/scripts/package_arxiv.py",
      "sha256": "1f7803c724d744aa93a61ef2559b4438b3436d0f75a46d2ee9bced9e0c676be6"
    },
    {
      "bytes": 9254,
      "path": "anc/scripts/ripe_alibi.py",
      "sha256": "4c2c4401b4164d1df983b8d556241718ba7111e63886aba3a3aa98f9d8328511"
    },
    {
      "bytes": 12032,
      "path": "anc/scripts/run_campaign.py",
      "sha256": "80baf98a53b4ebb4279dfad0905ea0a9cecb2cd6cb7df7d20ef54dd0669f284f"
    },
    {
      "bytes": 5218,
      "path": "anc/scripts/run_noc.py",
      "sha256": "6d66074cc01a652d8c436b88f776f3041d127a4ec793fc6fe4cb111bfe4c618e"
    },
    {
      "bytes": 7794,
      "path": "anc/scripts/run_stability.py",
      "sha256": "fb4959aac3b6fe30826c26b31d07a2c89a20e26bc99566c5a39af4e243ef0bb8"
    },
    {
      "bytes": 4935,
      "path": "anc/scripts/summarize_stability.py",
      "sha256": "a7f73f4d818df0b279054b7b73c4672d257980ee32f04143fd3065cc96e94e1c"
    },
    {
      "bytes": 2131,
      "path": "anc/scripts/verify_certificate.py",
      "sha256": "f4def09145d691faa37862d162af2fef869e6eae8f791345ec7f306e62c0dfd2"
    },
    {
      "bytes": 4989,
      "path": "anc/src/device_info.cu",
      "sha256": "7d5f6425cad6e1f78fb0dfdc2efa01982db498c11ca1f195fca1fc2769f2de83"
    },
    {
      "bytes": 7283,
      "path": "anc/src/die_affinity.cu",
      "sha256": "bdc26d622efc293b34b6f241944d06d8ce7afbc3aab6ecc91946201f900046bb"
    },
    {
      "bytes": 19100,
      "path": "anc/src/l2_topology.cu",
      "sha256": "f261ab7b5f61a80c0cd2f999f9d9321fec62b376ea7c645e3bb0ba9f9de9baef"
    },
    {
      "bytes": 6036,
      "path": "anc/src/noc_congestion.cu",
      "sha256": "3fc8d505caa0e662e3f8ca28f53a0d88ff58ce48212b0704be52c955e7956cf5"
    },
    {
      "bytes": 8151,
      "path": "anc/src/topology_stability.cu",
      "sha256": "951a61512f188ed5219b3c278d9157dc5486bee5ca17a917542998b86c4d8c84"
    },
    {
      "bytes": 364,
      "path": "b200net_results.tex",
      "sha256": "32baa4525fee948cb307832abc3ac82d5cefa5949cdab4565f334a06a96854bb"
    },
    {
      "bytes": 546,
      "path": "crossdie_results.tex",
      "sha256": "28765630300209245f39203fa155943b17ebc86dcbeccd32b95b0ede68684b53"
    },
    {
      "bytes": 16093,
      "path": "figures/noc_congestion.pdf",
      "sha256": "be4cb87e5a6c0a19b56ce8fd5da526da378a5bb7f740505d526e5efeaa12736e"
    },
    {
      "bytes": 120653,
      "path": "figures/pipeline_certificate.pdf",
      "sha256": "9188d19f2e02f414061d6798273bed6dbd62ff687ff6e7ae4db34ebc9b11fe00"
    },
    {
      "bytes": 916,
      "path": "generated_results.tex",
      "sha256": "04741ead8f7b0a7fefa4e1528d676685eb9989bddf82f3d0b29e46232c4c65e5"
    },
    {
      "bytes": 8750,
      "path": "main.bbl",
      "sha256": "3f64d8f63f1a439b4e26d107d4c14c522001166245b0190b27be628589ae0ea2"
    },
    {
      "bytes": 33554,
      "path": "main.tex",
      "sha256": "5fa038b0d16d0ed931f3ed276c217257960870dbfd9b74f2d344c2d51da85e8d"
    },
    {
      "bytes": 408,
      "path": "memtopo_results.tex",
      "sha256": "54d8b9a609167f29999166c5c4f9854c866e8aef3fbafaf3ef85b962c177061a"
    },
    {
      "bytes": 364,
      "path": "noc_results.tex",
      "sha256": "949aecb4fb659cc30e8c95cd2a827d41e6f823add837e3e4590886b9e503053f"
    },
    {
      "bytes": 389,
      "path": "nvhbi_results.tex",
      "sha256": "1fa568db20360e2002c73d5f73d87ec98aecf8766b97459dcea61e12e1974d29"
    },
    {
      "bytes": 9388,
      "path": "refs.bib",
      "sha256": "f3198f5d69d89eb8004192474b09f8b69af026b1f3945d400ddd88b37ac866d6"
    },
    {
      "bytes": 314,
      "path": "stability_results.tex",
      "sha256": "e0e3c1ee1419c15c81cb8f8f9991f826d9f140d060859a0ef61039b909f06e65"
    },
    {
      "bytes": 365,
      "path": "v100_results.tex",
      "sha256": "e577a568b62f1b537f4ec6a06942bc4a1c4f1ad0d22ba4b2e5854ecaed9f9c3c"
    }
  ],
  "schema_version": 1
}


==> anc/certificates/latest_stability_certificate.json <==
{
  "certificate_type": "gpu_vram_stability_long_run",
  "claims": [
    "The run allocated a large VRAM buffer and sustained GPU load between topology snapshots.",
    "Raw snapshot and telemetry streams are hash-addressed and compressed after completion.",
    "The certificate is checkable without a GPU by recomputing SHA-256 digests."
  ],
  "config": {
    "path": "config/rtx5090_stability_6h.json",
    "sha256": "ba4dd41089a79b606b73c9e8d9c6868ced0d3c99becf34508f5e1270d9ebfff7"
  },
  "manifest": {
    "path": "results/raw/rtx5090_stability_6h_20260621T200259Z/manifest.json",
    "sha256": "90fa86c3b0b23b6c1725b9dd2f444259287e26cdd8bfd0eb4e8c001f35c9bfe3"
  },
  "outputs": {
    "stability_snapshots": {
      "bytes": 4301258,
      "path": "results/raw/rtx5090_stability_6h_20260621T200259Z/stability_snapshots.csv.zst",
      "sha256": "abb1b2516ed9a029103e34b42b8bde41c66c46a9ed750c4517f31cf05baa6f51"
    },
    "stability_telemetry": {
      "bytes": 37002,
      "path": "results/raw/rtx5090_stability_6h_20260621T200259Z/stability_telemetry.csv.zst",
      "sha256": "19ab286a59ac828178f95e5f1e68effb539bc8cbe7c5711d7fd1b81ca8c8a3e5"
    }
  },
  "run_id": "rtx5090_stability_6h_20260621T200259Z",
  "schema_version": 1,
  "summary": {
    "first_elapsed_sec": 60.3762,
    "last_elapsed_sec": 21600.4,
    "latency_mean_cycles_first_snapshot": 359.37961838235293,
    "latency_mean_cycles_last_snapshot": 359.3505082720588,
    "latency_mean_cycles_max_snapshot": 359.42929852941177,
    "latency_mean_cycles_min_snapshot": 359.21783143382356,
    "per_sm_mean_cycles_max": 395.88407306215083,
    "per_sm_mean_cycles_min": 322.23686286662013,
    "rows": 60860,
    "sm_count": 170,
    "snapshots": 358
  }
}


==> anc/config/b200_nv_hbi.json <==
{
  "campaign": "b200_nv_hbi_topology",
  "description": "B200 protocol for observing the intra-package NV-HBI coherence boundary as an SM x memory-region latency geometry. Thresholds and cluster count are inferred from the run; no fixed cycle cutoff is used.",
  "target": "NVIDIA B200 / data-center Blackwell / sm_100",
  "compress_raw": true,
  "runs": [
    {
      "name": "slice_sweep",
      "mode": "single",
      "arena_mib": 32,
      "offset_start_bytes": 0,
      "offset_step_bytes": 128,
      "offset_count": 512,
      "warm": 4000,
      "measured": 8192,
      "reps": 8,
      "seed": 1
    },
    {
      "name": "chain_uniform",
      "mode": "chain",
      "footprint_mib": 4,
      "line_bytes": 128,
      "warm": 8000,
      "measured": 8192,
      "reps": 24,
      "seed": 11
    },
    {
      "name": "placement_fingerprint",
      "mode": "fingerprint",
      "arena_mib": 32,
      "offset_start_bytes": 0,
      "offset_step_bytes": 256,
      "n_probes": 32,
      "warm": 2000,
      "measured": 256,
      "shots": 1000,
      "seed": 23
    }
  ],
  "analysis": {
    "cluster_count_policy": "infer by eigengap; k=2 is a B200 architectural prior, not a hard-coded decision",
    "decision_policy": "per-device calibrated noise model; no fixed global cycle threshold",
    "package_policy": "include summaries and certificates under anc/, keep raw traces in an external hash-addressed archive"
  }
}


==> anc/config/network_endpoints.json <==
{
  "schema_version": 1,
  "description": "Public Internet measurement/control endpoints used to contextualize remote accelerator evidence transfer. These are small metadata probes, not bulk throughput tests.",
  "endpoints": [
    {
      "name": "cloudflare_trace",
      "url": "https://www.cloudflare.com/cdn-cgi/trace",
      "kind": "edge_path_metadata"
    },
    {
      "name": "mlab_ndt7_locate",
      "url": "https://locate.measurementlab.net/v2/nearest/ndt/ndt7",
      "kind": "active_measurement_server_discovery"
    },
    {
      "name": "ripe_atlas_public_measurements",
      "url": "https://atlas.ripe.net/api/v2/measurements/?status=2&is_public=true&page_size=3",
      "kind": "public_measurement_catalog"
    }
  ]
}


==> anc/config/rtx5090_stability_6h.json <==
{
  "campaign": "rtx5090_stability_6h",
  "description": "Six-hour RTX 5090 topology stability run under sustained GPU and VRAM load. The kernel allocates about 26 GiB, hammers it with memory+FMA traffic, and records SM fingerprint snapshots every minute.",
  "vram_gib": 26,
  "duration_sec": 21600,
  "snapshot_period_sec": 60,
  "load_iters": 64,
  "n_probes": 32,
  "measured": 512,
  "telemetry_period_sec": 3
}


==> anc/config/smoke.json <==
{
  "campaign": "smoke_topology",
  "description": "Short functional test. Not a paper result.",
  "target": "any CUDA GPU",
  "compress_raw": true,
  "runs": [
    {
      "name": "slice_smoke",
      "mode": "single",
      "arena_mib": 4,
      "offset_start_bytes": 0,
      "offset_step_bytes": 128,
      "offset_count": 8,
      "warm": 128,
      "measured": 512,
      "reps": 1,
      "seed": 1
    },
    {
      "name": "chain_smoke",
      "mode": "chain",
      "footprint_mib": 1,
      "line_bytes": 128,
      "warm": 256,
      "measured": 512,
      "reps": 2,
      "seed": 11
    }
  ]
}


==> anc/data/b200/device_info_b200.json <==
{
  "device_index": 0,
  "name": "NVIDIA B200",
  "uuid_hex": "d09bfa963968077447da8ddc162fb4db",
  "compute_capability": "10.0",
  "driver_version_encoded": 13020,
  "runtime_version_encoded": 13020,
  "multiprocessor_count": 148,
  "warp_size": 32,
  "global_memory_bytes": 191495471104,
  "l2_cache_bytes": 132644864,
  "persisting_l2_max_bytes": 82903040,
  "persisting_l2_current_limit_bytes": 24870912,
  "access_policy_max_window_bytes": 134217728,
  "memory_bus_width_bits": 7680,
  "memory_clock_khz": 3996000,
  "core_clock_khz": 1965000,
  "max_threads_per_block": 1024,
  "max_threads_per_sm": 2048,
  "shared_memory_per_block_bytes": 49152,
  "shared_memory_per_sm_bytes": 233472,
  "registers_per_block": 65536,
  "registers_per_sm": 65536,
  "async_engine_count": 4,
  "pci_bus_id": 7,
  "pci_device_id": 0,
  "ecc_enabled": true,
  "concurrent_kernels": true,
  "managed_memory": true,
  "concurrent_managed_access": true
}


==> anc/data/b200/nvhbi_summary.json <==
{
  "anti_correlation": -0.7602091436955565,
  "cross_die_cyc": 308.0426894542925,
  "lambda2": 0.6710094210328081,
  "n_regions": 64,
  "n_sm": 148,
  "penalty_cyc": 30.375277222398836,
  "penalty_ns": 15.458156347276761,
  "penalty_pct": 10.939446216695734,
  "region_die_sizes": [
    30,
    34
  ],
  "same_die_cyc": 277.66741223189365,
  "sm_die_sizes": [
    74,
    74
  ]
}


==> anc/data/b200/ripe_alibi_b200.json <==
{
  "binding_radius_km": 12.891075693999998,
  "cbg_estimate": {
    "binding_radius_km": 12.891075693999998,
    "error_vs_claim_km": 441.9103571586722,
    "lat": 42.0,
    "lon": -74.0,
    "nearest_probe_rtt_ms": 0.129,
    "total_violation_km": 6465.903657633176
  },
  "created_unix": 1782084077.835409,
  "decoy_rejection": [
    {
      "lat": -33.87,
      "lon": 151.21,
      "max_violation_km": 15984.376243645846,
      "name": "Sydney",
      "rejected": true
    },
    {
      "lat": -23.55,
      "lon": -46.63,
      "max_violation_km": 10451.804202574216,
      "name": "Sao Paulo",
      "rejected": true
    },
    {
      "lat": 37.77,
      "lon": -122.42,
      "max_violation_km": 8785.28979218318,
      "name": "San Francisco",
      "rejected": true
    },
    {
      "lat": 35.68,
      "lon": 139.69,
      "max_violation_km": 10792.404690059531,
      "name": "Tokyo",
      "rejected": true
    },
    {
      "lat": -26.2,
      "lon": 28.05,
      "max_violation_km": 13008.764655101906,
      "name": "Johannesburg",
      "rejected": true
    },
    {
      "lat": 19.08,
      "lon": 72.88,
      "max_violation_km": 12775.08678090049,
      "name": "Mumbai",
      "rejected": true
    },
    {
      "lat": 40.71,
      "lon": -74.01,
      "max_violation_km": 6208.95690874799,
      "name": "New York",
      "rejected": true
    },
    {
      "lat": 1.35,
      "lon": 103.82,
      "max_violation_km": 15442.142284993446,
      "name": "Singapore",
      "rejected": true
    },
    {
      "lat": 64.15,
      "lon": -21.94,
      "max_violation_km": 4443.402191088227,
      "name": "Reykjavik",
      "rejected": true
    },
    {
      "lat": 51.51,
      "lon": -0.13,
      "max_violation_km": 5838.142595878125,
      "name": "London",
      "rejected": true
    },
    {
      "lat": 50.11,
      "lon": 8.68,
      "max_violation_km": 6469.907957360325,
      "name": "Frankfurt",
      "rejected": true
    },
    {
      "lat": 39.04,
      "lon": -77.49,
      "max_violation_km": 6545.335011765537,
      "name": "Sofia (claimed)",
      "rejected": true
    }
  ],
  "disks": [
    {
      "lat": 55.7905,
      "lon": 13.2375,
      "prb_id": 1009117,
      "rtt_min_ms": 0.129,
      "sol_radius_km": 12.891075693999998
    },
    {
      "lat": 39.0475,
      "lon": -77.4925,
      "prb_id": 1004310,
      "rtt_min_ms": 0.79,
      "sol_radius_km": 78.94534727333333
    },
    {
      "lat": 38.9695,
      "lon": -77.3885,
      "prb_id": 10694,
      "rtt_min_ms": 4.744,
      "sol_radius_km": 474.0718069173333
    },
    {
      "lat": 41.6515,
      "lon": -73.9205,
      "prb_id": 54149,
      "rtt_min_ms": 10.309,
      "sol_radius_km": 1030.186816507333
    },
    {
      "lat": 45.3105,
      "lon": -73.9005,
      "prb_id": 1002556,
      "rtt_min_ms": 13.993,
      "sol_radius_km": 1398.3319549313333
    },
    {
      "lat": 42.3285,
      "lon": -71.4415,
      "prb_id": 63033,
      "rtt_min_ms": 16.295,
      "sol_radius_km": 1628.3727010366665
    },
    {
      "lat": 40.3515,
      "lon": -84.3685,
      "prb_id": 1012488,
      "rtt_min_ms": 19.864,
      "sol_radius_km": 1985.025795237333
    },
    {
      "lat": 41.3695,
      "lon": -85.2415,
      "prb_id": 1012434,
      "rtt_min_ms": 20.453,
      "sol_radius_km": 2043.8850478246663
    },
    {
      "lat": 38.5985,
      "lon": -83.7885,
      "prb_id": 1002893,
      "rtt_min_ms": 20.881,
      "sol_radius_km": 2086.655438499333
    },
    {
      "lat": 35.6215,
      "lon": -87.0325,
      "prb_id": 1012508,
      "rtt_min_ms": 20.882,
      "sol_radius_km": 2086.7553693186665
    },
    {
      "lat": 44.6575,
      "lon": -63.6315,
      "prb_id": 17620,
      "rtt_min_ms": 21.149,
      "sol_radius_km": 2113.4368980806667
    },
    {
      "lat": 34.9175,
      "lon": -85.1125,
      "prb_id": 1012411,
      "rtt_min_ms": 21.688,
      "sol_radius_km": 2167.299609701333
    },
    {
      "lat": 36.0685,
      "lon": -79.7925,
      "prb_id": 10312,
      "rtt_min_ms": 22.427,
      "sol_radius_km": 2241.148485188666
    },
    {
      "lat": 43.3175,
      "lon": -81.7615,
      "prb_id": 1012731,
      "rtt_min_ms": 22.439,
      "sol_radius_km": 2242.3476550206665
    },
    {
      "lat": 40.7085,
      "lon": -74.0095,
      "prb_id": 6972,
      "rtt_min_ms": 22.628,
      "sol_radius_km": 2261.234579874666
    },
    {
      "lat": 45.5405,
      "lon": -75.4185,
      "prb_id": 35586,
      "rtt_min_ms": 23.018,
      "sol_radius_km": 2300.207599414666
    },
    {
      "lat": 45.5015,
      "lon": -73.5685,
      "prb_id": 6498,
      "rtt_min_ms": 23.201,
      "sol_radius_km": 2318.4949393526663
    },
    {
      "lat": 44.8775,
      "lon": -93.2025,
      "prb_id": 1012601,
      "rtt_min_ms": 28.528,
      "sol_radius_km": 2850.8264139413327
    },
    {
      "lat": 28.6715,
      "lon": -81.2115,
      "prb_id": 62828,
      "rtt_min_ms": 28.964,
      "sol_radius_km": 2894.3962511706663
    },
    {
      "lat": 43.7095,
      "lon": -79.4125,
      "prb_id": 1015215,
      "rtt_min_ms": 29.592,
      "sol_radius_km": 2957.1528057119995
    },
    {
      "lat": 25.6605,
      "lon": -80.4425,
      "prb_id": 61017,
      "rtt_min_ms": 30.205,
      "sol_radius_km": 3018.410397963333
    },
    {
      "lat": 44.8785,
      "lon": -93.2485,
      "prb_id": 62882,
      "rtt_min_ms": 35.282,
      "sol_radius_km": 3525.7591677186656
    },
    {
      "lat": 50.2705,
      "lon": -101.0425,
      "prb_id": 51817,
      "rtt_min_ms": 38.729,
      "sol_radius_km": 3870.2207019606662
    },
    {
      "lat": 41.1815,
      "lon": -104.8125,
      "prb_id": 1012719,
      "rtt_min_ms": 40.247,
      "sol_radius_km": 4021.915685708666
    },
    {
      "lat": 43.6485,
      "lon": -79.3805,
      "prb_id": 4553,
      "rtt_min_ms": 41.829,
      "sol_radius_km": 4180.006241893999
    },
    {
      "lat": 48.4095,
      "lon": -97.4115,
      "prb_id": 1012025,
      "rtt_min_ms": 57.246,
      "sol_radius_km": 5720.639683556
    },
    {
      "lat": 37.3885,
      "lon": -121.9585,
      "prb_id": 1003892,
      "rtt_min_ms": 61.223,
      "sol_radius_km": 6118.064552044666
    },
    {
      "lat": 37.3375,
      "lon": -121.8915,
      "prb_id": 1005720,
      "rtt_min_ms": 64.876,
      "sol_radius_km": 6483.111835069332
    },
    {
      "lat": 12.0985,
      "lon": -68.9285,
      "prb_id": 65382,
      "rtt_min_ms": 66.175,
      "sol_radius_km": 6612.921969383332
    },
    {
      "lat": 47.6895,
      "lon": -122.1205,
      "prb_id": 62344,
      "rtt_min_ms": 67.966,
      "sol_radius_km": 6791.898066809332
    },
    {
      "lat": 37.4705,
      "lon": -121.9195,
      "prb_id": 30577,
      "rtt_min_ms": 68.277,
      "sol_radius_km": 6822.9765516219995
    },
    {
      "lat": 48.4415,
      "lon": -123.3815,
      "prb_id": 53828,
      "rtt_min_ms": 70.455,
      "sol_radius_km": 7040.62587613
    },
    {
      "lat": 37.5195,
      "lon": -121.9195,
      "prb_id": 1012065,
      "rtt_min_ms": 71.963,
      "sol_radius_km": 7191.321551684666
    },
    {
      "lat": 37.7195,
      "lon": -122.4025,
      "prb_id": 10415,
      "rtt_min_ms": 74.555,
      "sol_radius_km": 7450.342235396666
    },
    {
      "lat": 51.4985,
      "lon": -0.1315,
      "prb_id": 1014322,
      "rtt_min_ms": 75.607,
      "sol_radius_km": 7555.469457335332
    },
    {
      "lat": 51.5085,
      "lon": -0.0195,
      "prb_id": 1010873,
      "rtt_min_ms": 76.711,
      "sol_radius_km": 7665.793081879332
    },
    {
      "lat": 48.9215,
      "lon": 2.3905,
      "prb_id": 1010869,
      "rtt_min_ms": 77.837,
      "sol_radius_km": 7778.315184448666
    },
    {
      "lat": 52.3915,
      "lon": 4.6575,
      "prb_id": 1007718,
      "rtt_min_ms": 77.881,
      "sol_radius_km": 7782.712140499333
    },
    {
      "lat": 10.2605,
      "lon": -85.5785,
      "prb_id": 1010987,
      "rtt_min_ms": 78.594,
      "sol_radius_km": 7853.962814683999
    },
    {
      "lat": 52.1785,
      "lon": -2.2015,
      "prb_id": 12623,
      "rtt_min_ms": 79.326,
      "sol_radius_km": 7927.112174435998
    },
    {
      "lat": 48.8475,
      "lon": 2.7895,
      "prb_id": 14740,
      "rtt_min_ms": 80.926,
      "sol_radius_km": 8087.001485369332
    },
    {
      "lat": 51.2085,
      "lon": -2.6425,
      "prb_id": 14113,
      "rtt_min_ms": 81.374,
      "sol_radius_km": 8131.770492430665
    },
    {
      "lat": 52.3975,
      "lon": 0.2605,
      "prb_id": 14761,
      "rtt_min_ms": 81.381,
      "sol_radius_km": 8132.4700081659985
    },
    {
      "lat": 51.6715,
      "lon": -3.2125,
      "prb_id": 1014308,
      "rtt_min_ms": 81.667,
      "sol_radius_km": 8161.0502224953325
    },
    {
      "lat": 52.3695,
      "lon": 4.8895,
      "prb_id": 1011454,
      "rtt_min_ms": 82.983,
      "sol_radius_km": 8292.559180737999
    },
    {
      "lat": 52.3675,
      "lon": 4.8905,
      "prb_id": 1013370,
      "rtt_min_ms": 83.017,
      "sol_radius_km": 8295.956828595332
    },
    {
      "lat": 53.6815,
      "lon": -0.4415,
      "prb_id": 1013829,
      "rtt_min_ms": 83.075,
      "sol_radius_km": 8301.752816116665
    },
    {
      "lat": 48.9095,
      "lon": 2.3705,
      "prb_id": 6564,
      "rtt_min_ms": 83.109,
      "sol_radius_km": 8305.150463973998
    },
    {
      "lat": 48.8605,
      "lon": 2.3415,
      "prb_id": 1012187,
      "rtt_min_ms": 83.14,
      "sol_radius_km": 8308.248319373333
    },
    {
      "lat": 52.2875,
      "lon": 4.9475,
      "prb_id": 7600,
      "rtt_min_ms": 83.431,
      "sol_radius_km": 8337.32818779933
    },
    {
      "lat": 47.2475,
      "lon": -1.5315,
      "prb_id": 61720,
      "rtt_min_ms": 83.696,
      "sol_radius_km": 8363.809854922665
    },
    {
      "lat": 55.6715,
      "lon": 12.5695,
      "prb_id": 1011459,
      "rtt_min_ms": 83.986,
      "sol_radius_km": 8392.789792529333
    },
    {
      "lat": 50.6885,
      "lon": 3.2015,
      "prb_id": 1008582,
      "rtt_min_ms": 84.4,
      "sol_radius_km": 8434.161151733333
    },
    {
      "lat": 51.5115,
      "lon": -0.1325,
      "prb_id": 209,
      "rtt_min_ms": 84.512,
      "sol_radius_km": 8445.353403498666
    },
    {
      "lat": 45.8315,
      "lon": 4.9105,
      "prb_id": 1010169,
      "rtt_min_ms": 84.998,
      "sol_radius_km": 8493.919781694665
    },
    {
      "lat": 48.5285,
      "lon": -2.7695,
      "prb_id": 31863,
      "rtt_min_ms": 85.676,
      "sol_radius_km": 8561.672877202665
    },
    {
      "lat": 51.2985,
      "lon": 9.4875,
      "prb_id": 61702,
      "rtt_min_ms": 85.857,
      "sol_radius_km": 8579.760355502
    },
    {
      "lat": 51.5295,
      "lon": -0.2995,
      "prb_id": 61164,
      "rtt_min_ms": 85.89,
      "sol_radius_km": 8583.058072539998
    },
    {
      "lat": 52.4285,
      "lon": 4.6585,
      "prb_id": 1008822,
      "rtt_min_ms": 86.06,
      "sol_radius_km": 8600.046311826665
    },
    {
      "lat": 55.8575,
      "lon": 9.8585,
      "prb_id": 1010421,
      "rtt_min_ms": 86.321,
      "sol_radius_km": 8626.128255672666
    },
    {
      "lat": 52.2195,
      "lon": 6.8885,
      "prb_id": 60034,
      "rtt_min_ms": 86.628,
      "sol_radius_km": 8656.807017207999
    },
    {
      "lat": 50.9415,
      "lon": 5.3195,
      "prb_id": 25348,
      "rtt_min_ms": 86.984,
      "sol_radius_km": 8692.382388890665
    },
    {
      "lat": 51.0685,
      "lon": 4.0475,
      "prb_id": 11703,
      "rtt_min_ms": 87.561,
      "sol_radius_km": 8750.042471646
    },
    {
      "lat": 47.7385,
      "lon": 7.2715,
      "prb_id": 35582,
      "rtt_min_ms": 87.953,
      "sol_radius_km": 8789.215352824665
    },
    {
      "lat": 44.8285,
      "lon": -0.6015,
      "prb_id": 54423,
      "rtt_min_ms": 89.011,
      "sol_radius_km": 8894.94215967933
    },
    {
      "lat": 52.3805,
      "lon": 4.6405,
      "prb_id": 1014077,
      "rtt_min_ms": 89.568,
      "sol_radius_km": 8950.603626047998
    },
    {
      "lat": 51.9405,
      "lon": 4.2715,
      "prb_id": 54086,
      "rtt_min_ms": 89.695,
      "sol_radius_km": 8963.294840103332
    },
    {
      "lat": 49.0275,
      "lon": 8.4685,
      "prb_id": 20130,
      "rtt_min_ms": 90.046,
      "sol_radius_km": 8998.370557689332
    },
    {
      "lat": 49.0985,
      "lon": 8.0715,
      "prb_id": 1002883,
      "rtt_min_ms": 90.251,
      "sol_radius_km": 9018.856375652666
    },
    {
      "lat": 53.7775,
      "lon": -8.2605,
      "prb_id": 54350,
      "rtt_min_ms": 90.292,
      "sol_radius_km": 9022.95353924533
    },
    {
      "lat": 59.9095,
      "lon": 10.7385,
      "prb_id": 1004424,
      "rtt_min_ms": 90.452,
      "sol_radius_km": 9038.942470338667
    },
    {
      "lat": 49.4185,
      "lon": 8.6675,
      "prb_id": 21412,
      "rtt_min_ms": 90.774,
      "sol_radius_km": 9071.120194164
    },
    {
      "lat": 49.5175,
      "lon": 6.1085,
      "prb_id": 1003420,
      "rtt_min_ms": 91.205,
      "sol_radius_km": 9114.190377296665
    },
    {
      "lat": 53.1095,
      "lon": 8.8515,
      "prb_id": 7695,
      "rtt_min_ms": 91.63,
      "sol_radius_km": 9156.66097551333
    },
    {
      "lat": 49.6795,
      "lon": 8.6185,
      "prb_id": 7435,
      "rtt_min_ms": 91.694,
      "sol_radius_km": 9163.056547950666
    },
    {
      "lat": 47.4115,
      "lon": 8.5185,
      "prb_id": 51338,
      "rtt_min_ms": 92.349,
      "sol_radius_km": 9228.511234614
    },
    {
      "lat": 53.0495,
      "lon": -0.7895,
      "prb_id": 6674,
      "rtt_min_ms": 92.854,
      "sol_radius_km": 9278.976298377333
    },
    {
      "lat": 49.8595,
      "lon": 8.7985,
      "prb_id": 1001325,
      "rtt_min_ms": 93.128,
      "sol_radius_km": 9306.357342874666
    },
    {
      "lat": 49.1275,
      "lon": 6.4505,
      "prb_id": 1006670,
      "rtt_min_ms": 93.417,
      "sol_radius_km": 9335.237349661998
    },
    {
      "lat": 49.3515,
      "lon": 8.1475,
      "prb_id": 2108,
      "rtt_min_ms": 94.369,
      "sol_radius_km": 9430.371489667332
    },
    {
      "lat": 51.9815,
      "lon": 4.3195,
      "prb_id": 21258,
      "rtt_min_ms": 94.431,
      "sol_radius_km": 9436.567200466
    },
    {
      "lat": 53.5495,
      "lon": 10.0485,
      "prb_id": 50025,
      "rtt_min_ms": 94.892,
      "sol_radius_km": 9482.635308178664
    },
    {
      "lat": 52.3915,
      "lon": 4.8775,
      "prb_id": 1003708,
      "rtt_min_ms": 95.3,
      "sol_radius_km": 9523.407082466665
    },
    {
      "lat": 43.2295,
      "lon": 1.4375,
      "prb_id": 1008114,
      "rtt_min_ms": 95.515,
      "sol_radius_km": 9544.892208623332
    },
    {
      "lat": 51.9195,
      "lon": 4.2485,
      "prb_id": 22524,
      "rtt_min_ms": 96.011,
      "sol_radius_km": 9594.457895012665
    },
    {
      "lat": 52.5215,
      "lon": 13.3975,
      "prb_id": 1011218,
      "rtt_min_ms": 97.12,
      "sol_radius_km": 9705.281173653331
    },
    {
      "lat": 39.6005,
      "lon": 2.6785,
      "prb_id": 20136,
      "rtt_min_ms": 97.12,
      "sol_radius_km": 9705.281173653331
    },
    {
      "lat": 57.6505,
      "lon": 11.9285,
      "prb_id": 1000727,
      "rtt_min_ms": 97.136,
      "sol_radius_km": 9706.880066762666
    },
    {
      "lat": 52.7905,
      "lon": -2.5615,
      "prb_id": 51136,
      "rtt_min_ms": 97.607,
      "sol_radius_km": 9753.947482668666
    },
    {
      "lat": 53.3305,
      "lon": -6.4015,
      "prb_id": 1003136,
      "rtt_min_ms": 97.764,
      "sol_radius_km": 9769.636621303998
    },
    {
      "lat": 52.0975,
      "lon": 5.0575,
      "prb_id": 54110,
      "rtt_min_ms": 99.121,
      "sol_radius_km": 9905.242743139332
    },
    {
      "lat": 52.0785,
      "lon": 4.3815,
      "prb_id": 1010292,
      "rtt_min_ms": 99.302,
      "sol_radius_km": 9923.330221438666
    },
    {
      "lat": 52.2275,
      "lon": 6.8885,
      "prb_id": 21831,
      "rtt_min_ms": 99.486,
      "sol_radius_km": 9941.717492196
    },
    {
      "lat": 57.6475,
      "lon": 11.9315,
      "prb_id": 31890,
      "rtt_min_ms": 99.575,
      "sol_radius_km": 9950.611335116664
    },
    {
      "lat": 52.4885,
      "lon": 13.4495,
      "prb_id": 1006853,
      "rtt_min_ms": 100.896,
      "sol_radius_km": 10082.619947455998
    },
    {
      "lat": 52.7305,
      "lon": 10.7205,
      "prb_id": 29377,
      "rtt_min_ms": 102.055,
      "sol_radius_km": 10198.439767063332
    },
    {
      "lat": 50.1175,
      "lon": 8.6575,
      "prb_id": 1006710,
      "rtt_min_ms": 102.197,
      "sol_radius_km": 10212.629943408665
    },
    {
      "lat": 50.0175,
      "lon": 8.7895,
      "prb_id": 28940,
      "rtt_min_ms": 102.467,
      "sol_radius_km": 10239.611264628666
    },
    {
      "lat": 47.6805,
      "lon": 9.1775,
      "prb_id": 23617,
      "rtt_min_ms": 102.956,
      "sol_radius_km": 10288.477435282666
    },
    {
      "lat": 62.4695,
      "lon": 6.1585,
      "prb_id": 64134,
      "rtt_min_ms": 103.075,
      "sol_radius_km": 10300.369202783331
    },
    {
      "lat": 48.8295,
      "lon": 9.5095,
      "prb_id": 51254,
      "rtt_min_ms": 103.306,
      "sol_radius_km": 10323.453222049331
    },
    {
      "lat": 49.3985,
      "lon": 15.5885,
      "prb_id": 1013922,
      "rtt_min_ms": 103.564,
      "sol_radius_km": 10349.23537343733
    },
    {
      "lat": 50.8085,
      "lon": 12.9315,
      "prb_id": 61682,
      "rtt_min_ms": 104.998,
      "sol_radius_km": 10492.536168361332
    },
    {
      "lat": 51.2175,
      "lon": 6.7675,
      "prb_id": 14111,
      "rtt_min_ms": 105.781,
      "sol_radius_km": 10570.781999899331
    },
    {
      "lat": 50.0585,
      "lon": 14.4195,
      "prb_id": 1002453,
      "rtt_min_ms": 105.966,
      "sol_radius_km": 10589.269201475998
    },
    {
      "lat": 48.1805,
      "lon": 16.3615,
      "prb_id": 7397,
      "rtt_min_ms": 106.355,
      "sol_radius_km": 10628.142290196665
    },
    {
      "lat": 54.1695,
      "lon": 12.3485,
      "prb_id": 30835,
      "rtt_min_ms": 106.396,
      "sol_radius_km": 10632.239453789332
    },
    {
      "lat": 49.1685,
      "lon": 17.8815,
      "prb_id": 65583,
      "rtt_min_ms": 106.459,
      "sol_radius_km": 10638.535095407331
    },
    {
      "lat": 41.8915,
      "lon": 12.5105,
      "prb_id": 1008478,
      "rtt_min_ms": 107.376,
      "sol_radius_km": 10730.171656735998
    },
    {
      "lat": 59.2975,
      "lon": 17.9985,
      "prb_id": 53121,
      "rtt_min_ms": 108.722,
      "sol_radius_km": 10864.678539558665
    },
    {
      "lat": 49.8605,
      "lon": 18.2695,
      "prb_id": 16657,
      "rtt_min_ms": 109.475,
      "sol_radius_km": 10939.926446516663
    },
    {
      "lat": 44.8205,
      "lon": 20.4505,
      "prb_id": 1015677,
      "rtt_min_ms": 110.018,
      "sol_radius_km": 10994.188881414666
    },
    {
      "lat": 35.9215,
      "lon": 14.4275,
      "prb_id": 1010209,
      "rtt_min_ms": 110.354,
      "sol_radius_km": 11027.765636710665
    },
    {
      "lat": 49.2075,
      "lon": 16.5975,
      "prb_id": 1004700,
      "rtt_min_ms": 110.558,
      "sol_radius_km": 11048.151523854665
    },
    {
      "lat": 52.4115,
      "lon": 16.9185,
      "prb_id": 23928,
      "rtt_min_ms": 111.791,
      "sol_radius_km": 11171.366224092666
    },
    {
      "lat": 45.9575,
      "lon": 14.0875,
      "prb_id": 61511,
      "rtt_min_ms": 113.601,
      "sol_radius_km": 11352.241007085997
    },
    {
      "lat": 48.1605,
      "lon": 17.1695,
      "prb_id": 32047,
      "rtt_min_ms": 113.875,
      "sol_radius_km": 11379.622051583332
    },
    {
      "lat": 45.2505,
      "lon": 19.8495,
      "prb_id": 1357,
      "rtt_min_ms": 115.258,
      "sol_radius_km": 11517.826374721331
    },
    {
      "lat": 55.7475,
      "lon": 37.6205,
      "prb_id": 1011470,
      "rtt_min_ms": 116.53,
      "sol_radius_km": 11644.938376913331
    },
    {
      "lat": 39.9875,
      "lon": -7.4425,
      "prb_id": 54701,
      "rtt_min_ms": 116.591,
      "sol_radius_km": 11651.034156892665
    },
    {
      "lat": 53.9185,
      "lon": 27.5975,
      "prb_id": 33212,
      "rtt_min_ms": 117.298,
      "sol_radius_km": 11721.68524616133
    },
    {
      "lat": 44.3185,
      "lon": 28.6015,
      "prb_id": 1014092,
      "rtt_min_ms": 117.617,
      "sol_radius_km": 11753.563177528666
    },
    {
      "lat": 60.1675,
      "lon": 24.9315,
      "prb_id": 1015080,
      "rtt_min_ms": 117.974,
      "sol_radius_km": 11789.238480030666
    },
    {
      "lat": 50.0615,
      "lon": 19.9295,
      "prb_id": 1013248,
      "rtt_min_ms": 118.738,
      "sol_radius_km": 11865.585626001332
    },
    {
      "lat": 48.4605,
      "lon": 35.0505,
      "prb_id": 10076,
      "rtt_min_ms": 120.523,
      "sol_radius_km": 12043.962138511331
    },
    {
      "lat": 55.7375,
      "lon": 37.6105,
      "prb_id": 1013871,
      "rtt_min_ms": 121.473,
      "sol_radius_km": 12138.896416877998
    },
    {
      "lat": 69.0685,
      "lon": 18.5115,
      "prb_id": 65993,
      "rtt_min_ms": 122.272,
      "sol_radius_km": 12218.741141525332
    },
    {
      "lat": 62.6115,
      "lon": 29.7795,
      "prb_id": 26958,
      "rtt_min_ms": 122.811,
      "sol_radius_km": 12272.603853145998
    },
    {
      "lat": 64.7605,
      "lon": 20.9275,
      "prb_id": 34707,
      "rtt_min_ms": 123.663,
      "sol_radius_km": 12357.744911217998
    },
    {
      "lat": 59.9615,
      "lon": 30.3405,
      "prb_id": 30079,
      "rtt_min_ms": 124.523,
      "sol_radius_km": 12443.685415844664
    },
    {
      "lat": 51.3085,
      "lon": 4.4515,
      "prb_id": 20882,
      "rtt_min_ms": 125.098,
      "sol_radius_km": 12501.14563696133
    },
    {
      "lat": 45.6615,
      "lon": 14.6475,
      "prb_id": 1014309,
      "rtt_min_ms": 125.736,
      "sol_radius_km": 12564.901499696
    },
    {
      "lat": 51.1895,
      "lon": 7.2305,
      "prb_id": 16665,
      "rtt_min_ms": 125.787,
      "sol_radius_km": 12569.997971481998
    },
    {
      "lat": -23.6685,
      "lon": -46.7415,
      "prb_id": 24628,
      "rtt_min_ms": 126.603,
      "sol_radius_km": 12651.541520057997
    },
    {
      "lat": 55.8675,
      "lon": 26.5195,
      "prb_id": 3751,
      "rtt_min_ms": 126.647,
      "sol_radius_km": 12655.938476108666
    },
    {
      "lat": 51.7275,
      "lon": 19.4515,
      "prb_id": 61181,
      "rtt_min_ms": 126.7,
      "sol_radius_km": 12661.234809533333
    },
    {
      "lat": -34.9485,
      "lon": -54.9305,
      "prb_id": 1010458,
      "rtt_min_ms": 134.906,
      "sol_radius_km": 13481.267112982665
    },
    {
      "lat": 46.8385,
      "lon": 9.4515,
      "prb_id": 33883,
      "rtt_min_ms": 137.03,
      "sol_radius_km": 13693.520173246667
    },
    {
      "lat": 35.6915,
      "lon": 139.6875,
      "prb_id": 1011108,
      "rtt_min_ms": 143.027,
      "sol_radius_km": 14292.805296788663
    },
    {
      "lat": 45.4685,
      "lon": 9.1895,
      "prb_id": 1015152,
      "rtt_min_ms": 149.429,
      "sol_radius_km": 14932.562402160665
    },
    {
      "lat": 35.7005,
      "lon": 139.6175,
      "prb_id": 53906,
      "rtt_min_ms": 160.794,
      "sol_radius_km": 16068.276163884
    },
    {
      "lat": 35.6205,
      "lon": 139.7405,
      "prb_id": 1012176,
      "rtt_min_ms": 162.77,
      "sol_radius_km": 16265.739462886664
    },
    {
      "lat": 34.6875,
      "lon": 135.4975,
      "prb_id": 1014411,
      "rtt_min_ms": 164.472,
      "sol_radius_km": 16435.821717392
    },
    {
      "lat": 34.6385,
      "lon": 50.9085,
      "prb_id": 33233,
      "rtt_min_ms": 166.401,
      "sol_radius_km": 16628.588267886
    },
    {
      "lat": 38.2275,
      "lon": -122.6395,
      "prb_id": 13960,
      "rtt_min_ms": 166.801,
      "sol_radius_km": 16668.56059561933
    },
    {
      "lat": 35.7475,
      "lon": 139.7215,
      "prb_id": 1011490,
      "rtt_min_ms": 172.75,
      "sol_radius_km": 17263.049039833328
    },
    {
      "lat": 35.6715,
      "lon": 139.8185,
      "prb_id": 51329,
      "rtt_min_ms": 176.518,
      "sol_radius_km": 17639.58836708133
    },
    {
      "lat": 34.7515,
      "lon": 135.5195,
      "prb_id": 52158,
      "rtt_min_ms": 178.015,
      "sol_radius_km": 17789.184803623328
    },
    {
      "lat": 23.5815,
      "lon": 58.3985,
      "prb_id": 1015229,
      "rtt_min_ms": 180.31,
      "sol_radius_km": 18018.52603399333
    },
    {
      "lat": 37.9015,
      "lon": 139.0095,
      "prb_id": 1015148,
      "rtt_min_ms": 187.429,
      "sol_radius_km": 18729.93353682733
    },
    {
      "lat": -33.9005,
      "lon": 151.1895,
      "prb_id": 1008145,
      "rtt_min_ms": 190.475,
      "sol_radius_km": 19034.322812516664
    },
    {
      "lat": 43.2515,
      "lon": 76.9085,
      "prb_id": 1011639,
      "rtt_min_ms": 196.171,
      "sol_radius_km": 19603.52875943933
    },
    {
      "lat": 36.9305,
      "lon": 138.8175,
      "prb_id": 30306,
      "rtt_min_ms": 200.026,
      "sol_radius_km": 19988.762067969332
    },
    {
      "lat": 3.0095,
      "lon": 30.9195,
      "prb_id": 51544,
      "rtt_min_ms": 216.339,
      "sol_radius_km": 21618.933523753996
    },
    {
      "lat": -26.2285,
      "lon": 28.0585,
      "prb_id": 1004429,
      "rtt_min_ms": 217.136,
      "sol_radius_km": 21698.578386762663
    },
    {
      "lat": 22.0015,
      "lon": 78.9975,
      "prb_id": 1007618,
      "rtt_min_ms": 217.616,
      "sol_radius_km": 21746.545180042664
    },
    {
      "lat": 33.6985,
      "lon": 72.9885,
      "prb_id": 60223,
      "rtt_min_ms": 221.571,
      "sol_radius_km": 22141.771570505996
    },
    {
      "lat": -38.2925,
      "lon": 142.3705,
      "prb_id": 1007660,
      "rtt_min_ms": 223.979,
      "sol_radius_km": 22382.404983460663
    },
    {
      "lat": 1.3475,
      "lon": 103.8205,
      "prb_id": 52960,
      "rtt_min_ms": 225.333,
      "sol_radius_km": 22517.711312837997
    },
    {
      "lat": 1.3695,
      "lon": 103.8005,
      "prb_id": 1012175,
      "rtt_min_ms": 230.705,
      "sol_radius_km": 23054.539674296666
    },
    {
      "lat": -6.8915,
      "lon": 107.6015,
      "prb_id": 54483,
      "rtt_min_ms": 233.141,
      "sol_radius_km": 23297.97115019266
    },
    {
      "lat": -33.9685,
      "lon": 18.4675,
      "prb_id": 60408,
      "rtt_min_ms": 240.024,
      "sol_radius_km": 23985.794979663995
    },
    {
      "lat": -7.7805,
      "lon": 110.4005,
      "prb_id": 1013965,
      "rtt_min_ms": 246.464,
      "sol_radius_km": 24629.34945617066
    },
    {
      "lat": -26.1425,
      "lon": 28.2015,
      "prb_id": 1009990,
      "rtt_min_ms": 249.88,
      "sol_radius_km": 24970.713135013328
    },
    {
      "lat": 12.9805,
      "lon": 77.7315,
      "prb_id": 1010696,
      "rtt_min_ms": 250.54,
      "sol_radius_km": 25036.667475773327
    },
    {
      "lat": -23.9125,
      "lon": 29.4515,
      "prb_id": 62590,
      "rtt_min_ms": 255.892,
      "sol_radius_km": 25571.49722084533
    },
    {
      "lat": 13.7585,
      "lon": 100.5105,
      "prb_id": 1010463,
      "rtt_min_ms": 257.95,
      "sol_radius_km": 25777.15484703333
    },
    {
      "lat": 12.5695,
      "lon": 104.9915,
      "prb_id": 65495,
      "rtt_min_ms": 278.365,
      "sol_radius_km": 27817.242523723333
    },
    {
      "lat": 13.7515,
      "lon": 100.4895,
      "prb_id": 1014249,
      "rtt_min_ms": 279.018,
      "sol_radius_km": 27882.497348747995
    }
  ],
  "measurement_id": 182341274,
  "nearest_probe_rtt_ms": 0.129,
  "probes_responding": 169,
  "public_results_url": "https://atlas.ripe.net/api/v2/measurements/182341274/results/",
  "schema_version": 1,
  "target": "129.213.31.104"
}


==> anc/data/b200/ripe_alibi_robust.json <==
{
  "measurement_id": 182341274,
  "probes_total": 169,
  "inliers": 168,
  "outliers": 1,
  "binding_radius_km": 79.0,
  "binding_rtt_ms": 0.79,
  "consensus_err_km": 44.0,
  "decoys_rejected": 11,
  "decoys_total": 11,
  "claim_accepted": true
}

==> anc/data/box1/device_info_box1.json <==
{
  "device_index": 0,
  "name": "NVIDIA GeForce RTX 5090",
  "uuid_hex": "0d6493d6862be2e02115e1d13e0840ff",
  "compute_capability": "12.0",
  "driver_version_encoded": 13020,
  "runtime_version_encoded": 13020,
  "multiprocessor_count": 170,
  "warp_size": 32,
  "global_memory_bytes": 33661911040,
  "l2_cache_bytes": 100663296,
  "persisting_l2_max_bytes": 62914560,
  "persisting_l2_current_limit_bytes": 18874368,
  "access_policy_max_window_bytes": 134217728,
  "memory_bus_width_bits": 512,
  "memory_clock_khz": 14001000,
  "core_clock_khz": 2467000,
  "max_threads_per_block": 1024,
  "max_threads_per_sm": 1536,
  "shared_memory_per_block_bytes": 49152,
  "shared_memory_per_sm_bytes": 102400,
  "registers_per_block": 65536,
  "registers_per_sm": 65536,
  "async_engine_count": 2,
  "pci_bus_id": 1,
  "pci_device_id": 0,
  "ecc_enabled": false,
  "concurrent_kernels": true,
  "managed_memory": true,
  "concurrent_managed_access": true
}


==> anc/data/box1/stability_summary.json <==
{
  "b200_cut_cyc": 30.375277222398836,
  "corr_mean": 0.9998780386667018,
  "corr_min": 0.9997975422762347,
  "drift_cyc": -0.029110110294141123,
  "hours": 6.000111111111112,
  "noise_floor_cyc": 0.08892877076585462,
  "noise_floor_pct": 0.024748846036332397,
  "significance_ratio": 341.56861677955214,
  "snapshots": 358
}


==> anc/data/box2/device_info_box2.json <==
{
  "device_index": 0,
  "name": "NVIDIA RTX PRO 6000 Blackwell Workstation Edition",
  "uuid_hex": "d6397cf59fa30c1a0f9ab7343e1eb072",
  "compute_capability": "12.0",
  "driver_version_encoded": 13010,
  "runtime_version_encoded": 13010,
  "multiprocessor_count": 188,
  "warp_size": 32,
  "global_memory_bytes": 101974081536,
  "l2_cache_bytes": 134217728,
  "persisting_l2_max_bytes": 83886080,
  "persisting_l2_current_limit_bytes": 25165824,
  "access_policy_max_window_bytes": 134217728,
  "memory_bus_width_bits": 512,
  "memory_clock_khz": 14001000,
  "core_clock_khz": 2617000,
  "max_threads_per_block": 1024,
  "max_threads_per_sm": 1536,
  "shared_memory_per_block_bytes": 49152,
  "shared_memory_per_sm_bytes": 102400,
  "registers_per_block": 65536,
  "registers_per_sm": 65536,
  "async_engine_count": 2,
  "pci_bus_id": 33,
  "pci_device_id": 0,
  "ecc_enabled": false,
  "concurrent_kernels": true,
  "managed_memory": true,
  "concurrent_managed_access": true
}


==> anc/data/box2/network_alibi_box2.json <==
{
  "anchor_count": 48,
  "anchor_reachable": 30,
  "anchors": [
    {
      "city": "Abu Dhabi",
      "claim_consistent": true,
      "claim_distance_km": 3488.2062460058783,
      "country": "AE",
      "fqdn": "ae-auh-as208800.anchors.atlas.ripe.net",
      "id": 2182,
      "ip": "91.201.7.243",
      "lat": 24.453884,
      "lon": 54.3773438,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 163.0,
        "rtt_min_ms": 152.0,
        "samples": 6
      },
      "sol_radius_km": 15189.484538666664
    },
    {
      "city": "Concepcion",
      "claim_consistent": true,
      "claim_distance_km": 13136.6812494543,
      "country": "CL",
      "fqdn": "cl-ccp-as64112.anchors.atlas.ripe.net",
      "id": 3698,
      "ip": "170.247.95.242",
      "lat": -36.8157874,
      "lon": -73.0483909,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 252.0,
        "rtt_min_ms": 251.0,
        "samples": 6
      },
      "sol_radius_km": 25082.635652666664
    },
    {
      "city": "Brisbane",
      "country": "AU",
      "fqdn": "au-bne-as132808.anchors.atlas.ripe.net",
      "id": 3643,
      "ip": "103.133.238.187",
      "lat": -27.4551848,
      "lon": 153.0340697,
      "ping": {
        "reachable": false
      }
    },
    {
      "city": "Vancouver",
      "claim_consistent": true,
      "claim_distance_km": 9275.94825017589,
      "country": "CA",
      "fqdn": "ca-van-as394256.anchors.atlas.ripe.net",
      "id": 1440,
      "ip": "192.30.89.87",
      "lat": 49.2847575,
      "lon": -123.1121464,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 182.0,
        "rtt_min_ms": 182.0,
        "samples": 6
      },
      "sol_radius_km": 18187.409118666663
    },
    {
      "city": "Hoyvik",
      "country": "FO",
      "fqdn": "fo-hyv-as15389.anchors.atlas.ripe.net",
      "id": 674,
      "ip": "193.34.105.132",
      "lat": 62.03595258,
      "lon": -6.76682005,
      "ping": {
        "reachable": false
      }
    },
    {
      "city": "Luanda",
      "claim_consistent": true,
      "claim_distance_km": 5830.941932795291,
      "country": "AO",
      "fqdn": "ao-lad-as37468.anchors.atlas.ripe.net",
      "id": 2310,
      "ip": "102.130.66.11",
      "lat": -8.9148859,
      "lon": 13.1813434,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 171.0,
        "rtt_min_ms": 171.0,
        "samples": 6
      },
      "sol_radius_km": 17088.170105999998
    },
    {
      "city": "La Vega",
      "claim_consistent": true,
      "claim_distance_km": 8873.584329911142,
      "country": "DO",
      "fqdn": "do-lav-as273867.anchors.atlas.ripe.net",
      "id": 3920,
      "ip": "45.68.42.34",
      "lat": 19.3402163,
      "lon": -70.6111982,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 174.0,
        "rtt_min_ms": 174.0,
        "samples": 6
      },
      "sol_radius_km": 17387.962563999998
    },
    {
      "city": "Campina Grande",
      "country": "BR",
      "fqdn": "br-cpv-as266152.anchors.atlas.ripe.net",
      "id": 3710,
      "ip": "45.6.36.173",
      "lat": -7.2661839,
      "lon": -35.9177044,
      "ping": {
        "reachable": false
      }
    },
    {
      "city": "Kolonia",
      "claim_consistent": true,
      "claim_distance_km": 12868.342560314433,
      "country": "FM",
      "fqdn": "fm-pni-as139759.anchors.atlas.ripe.net",
      "id": 4060,
      "ip": "119.252.112.108",
      "lat": 6.8518697,
      "lon": 158.2146857,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 299.0,
        "rtt_min_ms": 298.0,
        "samples": 6
      },
      "sol_radius_km": 29779.384161333328
    },
    {
      "city": "Dhaka",
      "country": "BD",
      "fqdn": "bd-dac-as24122.anchors.atlas.ripe.net",
      "id": 567,
      "ip": "210.4.72.46",
      "lat": 23.75120099,
      "lon": 90.38611773,
      "ping": {
        "reachable": false
      }
    },
    {
      "city": "Perth",
      "claim_consistent": true,
      "claim_distance_km": 12537.834535030152,
      "country": "AU",
      "fqdn": "au-ept-as4826.anchors.atlas.ripe.net",
      "id": 3886,
      "ip": "114.31.207.7",
      "lat": -31.962137,
      "lon": 115.8763235,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 324.0,
        "rtt_min_ms": 314.0,
        "samples": 5
      },
      "sol_radius_km": 31378.277270666662
    },
    {
      "city": "Svilengrad",
      "country": "BG",
      "fqdn": "bg-swg-as209702.anchors.atlas.ripe.net",
      "id": 1694,
      "ip": "91.132.52.252",
      "lat": 41.7207301,
      "lon": 26.317757,
      "ping": {
        "reachable": false
      }
    },
    {
      "city": "Moncton",
      "country": "CA",
      "fqdn": "ca-mnt-as21659-client.anchors.atlas.ripe.net",
      "id": 1876,
      "ip": "96.126.70.90",
      "lat": 46.0843447,
      "lon": -64.8116388,
      "ping": {
        "reachable": false
      }
    },
    {
      "city": "Ouagadougou",
      "country": "BF",
      "fqdn": "bf-oua-as328010.anchors.atlas.ripe.net",
      "id": 3921,
      "ip": "196.49.19.41",
      "lat": 12.238333,
      "lon": -1.561593,
      "ping": {
        "reachable": false
      }
    },
    {
      "city": "Guayaquil",
      "claim_consistent": true,
      "claim_distance_km": 11243.678369285744,
      "country": "EC",
      "fqdn": "ec-gye-as23246.anchors.atlas.ripe.net",
      "id": 4263,
      "ip": "66.231.64.27",
      "lat": -2.0763162,
      "lon": -79.9226196,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 195.0,
        "rtt_min_ms": 195.0,
        "samples": 6
      },
      "sol_radius_km": 19486.509769999997
    },
    {
      "city": "Ponta Grossa",
      "claim_consistent": true,
      "claim_distance_km": 10631.294710597129,
      "country": "BR",
      "fqdn": "br-pgz-as53046.anchors.atlas.ripe.net",
      "id": 2849,
      "ip": "143.208.160.10",
      "lat": -25.0949222,
      "lon": -50.1038869,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 204.0,
        "rtt_min_ms": 204.0,
        "samples": 6
      },
      "sol_radius_km": 20385.887143999997
    },
    {
      "city": "Alcal\u00e1 de Henares",
      "claim_consistent": true,
      "claim_distance_km": 2220.4232228271317,
      "country": "ES",
      "fqdn": "es-acl-as15699.anchors.atlas.ripe.net",
      "id": 3054,
      "ip": "37.46.78.66",
      "lat": 40.5146179,
      "lon": -3.3386556,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 54.2,
        "rtt_min_ms": 54.1,
        "samples": 6
      },
      "sol_radius_km": 5406.257325933333
    },
    {
      "city": "Djibouti",
      "claim_consistent": true,
      "claim_distance_km": 3950.8994300494437,
      "country": "DJ",
      "fqdn": "dj-jib-as30990-2.anchors.atlas.ripe.net",
      "id": 4209,
      "ip": "41.189.253.131",
      "lat": 11.5544582,
      "lon": 43.0000529,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 92.2,
        "rtt_min_ms": 91.5,
        "samples": 6
      },
      "sol_radius_km": 9143.669968999999
    },
    {
      "city": "Cochabamba",
      "claim_consistent": true,
      "claim_distance_km": 11265.99061009036,
      "country": "BO",
      "fqdn": "bo-cbb-as27839.anchors.atlas.ripe.net",
      "id": 4371,
      "ip": "200.58.72.14",
      "lat": -17.3852792,
      "lon": -66.1583161,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 251.0,
        "rtt_min_ms": 251.0,
        "samples": 6
      },
      "sol_radius_km": 25082.635652666664
    },
    {
      "city": "Winnipeg",
      "country": "CA",
      "fqdn": "ca-wnp-as16395.anchors.atlas.ripe.net",
      "id": 865,
      "ip": "198.181.199.30",
      "lat": 49.8963172,
      "lon": -97.1368358,
      "ping": {
        "reachable": false
      }
    },
    {
      "city": "J\u00f5hvi",
      "country": "EE",
      "fqdn": "ee-jvi-as198068.anchors.atlas.ripe.net",
      "id": 524,
      "ip": "159.253.17.197",
      "lat": 59.3573116,
      "lon": 27.4136646,
      "ping": {
        "reachable": false
      }
    },
    {
      "city": "Baku",
      "claim_consistent": true,
      "claim_distance_km": 2209.801486132944,
      "country": "AZ",
      "fqdn": "az-bak-as34170.anchors.atlas.ripe.net",
      "id": 4406,
      "ip": "212.47.157.17",
      "lat": 40.4021685,
      "lon": 49.8083137,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 72.7,
        "rtt_min_ms": 72.6,
        "samples": 6
      },
      "sol_radius_km": 7254.977483599999
    },
    {
      "city": "Kabul",
      "claim_consistent": true,
      "claim_distance_km": 4037.625427479774,
      "country": "AF",
      "fqdn": "af-kbl-as138322.anchors.atlas.ripe.net",
      "id": 3583,
      "ip": "152.36.205.46",
      "lat": 34.5410814,
      "lon": 69.2177228,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 174.0,
        "rtt_min_ms": 174.0,
        "samples": 6
      },
      "sol_radius_km": 17387.962563999998
    },
    {
      "city": "Adelaide",
      "country": "AU",
      "fqdn": "au-adl-as137409.anchors.atlas.ripe.net",
      "id": 2586,
      "ip": "116.90.72.210",
      "lat": -34.926511,
      "lon": 138.5939911,
      "ping": {
        "reachable": false
      }
    },
    {
      "city": "Filadelfia",
      "country": "CR",
      "fqdn": "cr-fil-as273147.anchors.atlas.ripe.net",
      "id": 3714,
      "ip": "154.197.77.19",
      "lat": 10.4440491,
      "lon": -85.5514441,
      "ping": {
        "reachable": false
      }
    },
    {
      "city": "El Calafate",
      "claim_consistent": true,
      "claim_distance_km": 13853.864807461725,
      "country": "AR",
      "fqdn": "ar-fte-as61510.anchors.atlas.ripe.net",
      "id": 4240,
      "ip": "200.50.248.44",
      "lat": -50.337969,
      "lon": -72.2647981,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 287.0,
        "rtt_min_ms": 287.0,
        "samples": 6
      },
      "sol_radius_km": 28680.14514866666
    },
    {
      "city": "Hassfurt",
      "claim_consistent": true,
      "claim_distance_km": 1272.9401720232086,
      "country": "DE",
      "fqdn": "de-has-as44973.anchors.atlas.ripe.net",
      "id": 2209,
      "ip": "93.88.225.55",
      "lat": 50.02954,
      "lon": 10.5249999,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 31.75,
        "rtt_min_ms": 31.7,
        "samples": 6
      },
      "sol_radius_km": 3167.806972866666
    },
    {
      "city": "Douala",
      "claim_consistent": true,
      "claim_distance_km": 4501.723956513538,
      "country": "CM",
      "fqdn": "cm-dla-as328913.anchors.atlas.ripe.net",
      "id": 2934,
      "ip": "196.49.84.188",
      "lat": 4.0510564,
      "lon": 9.7678687,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 169.0,
        "rtt_min_ms": 169.0,
        "samples": 6
      },
      "sol_radius_km": 16888.308467333332
    },
    {
      "city": "Mar Del Plata",
      "country": "AR",
      "fqdn": "ar-mdq-as11193-client.anchors.atlas.ripe.net",
      "id": 1936,
      "ip": "200.61.6.78",
      "lat": -38.0041798,
      "lon": -57.5423114,
      "ping": {
        "reachable": false
      }
    },
    {
      "city": "Fremont",
      "country": "US",
      "fqdn": "ca-fre-as40138.anchors.atlas.ripe.net",
      "id": 3116,
      "ip": "103.196.37.98",
      "lat": 37.4718094,
      "lon": -121.9201106,
      "ping": {
        "reachable": false
      }
    },
    {
      "city": "Stratford, Ontario",
      "claim_consistent": true,
      "claim_distance_km": 7841.887606566801,
      "country": "CA",
      "fqdn": "ca-str-as401167.anchors.atlas.ripe.net",
      "id": 4303,
      "ip": "23.182.72.8",
      "lat": 43.315225,
      "lon": -80.9507541,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 123.5,
        "rtt_min_ms": 122.0,
        "samples": 6
      },
      "sol_radius_km": 12191.559958666665
    },
    {
      "city": "Contrataci\u00f3n, Santander, Colombia",
      "claim_consistent": true,
      "claim_distance_km": 10084.662603906796,
      "country": "CO",
      "fqdn": "co-sdq-as271927.anchors.atlas.ripe.net",
      "id": 4534,
      "ip": "181.224.222.14",
      "lat": 6.290301,
      "lon": -73.473269,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 193.0,
        "rtt_min_ms": 193.0,
        "samples": 6
      },
      "sol_radius_km": 19286.64813133333
    },
    {
      "city": "Primavera do Leste",
      "country": "BR",
      "fqdn": "br-pil-as52564.anchors.atlas.ripe.net",
      "id": 4331,
      "ip": "177.85.156.51",
      "lat": -15.5532805,
      "lon": -54.3047595,
      "ping": {
        "reachable": false
      }
    },
    {
      "city": "Tostado",
      "claim_consistent": true,
      "claim_distance_km": 11790.973206616081,
      "country": "AR",
      "fqdn": "ar-ttd-as263777.anchors.atlas.ripe.net",
      "id": 1938,
      "ip": "138.204.7.245",
      "lat": -29.2318102,
      "lon": -61.7703431,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 237.0,
        "rtt_min_ms": 237.0,
        "samples": 6
      },
      "sol_radius_km": 23683.604181999995
    },
    {
      "city": "Brest",
      "claim_consistent": true,
      "claim_distance_km": 2247.6914725908464,
      "country": "FR",
      "fqdn": "fr-bes-as2200.anchors.atlas.ripe.net",
      "id": 1028,
      "ip": "193.50.97.164",
      "lat": 48.35899039,
      "lon": -4.56941574,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 53.8,
        "rtt_min_ms": 53.8,
        "samples": 6
      },
      "sol_radius_km": 5376.278080133333
    },
    {
      "city": "Belo Horizonte",
      "country": "BR",
      "fqdn": "br-bhz-as10417.anchors.atlas.ripe.net",
      "id": 1110,
      "ip": "200.131.2.74",
      "lat": -19.86879148,
      "lon": -43.96451692,
      "ping": {
        "reachable": false
      }
    },
    {
      "city": "Kitchener",
      "country": "CA",
      "fqdn": "ca-ktc-as31798-client.anchors.atlas.ripe.net",
      "id": 1903,
      "ip": "142.47.101.115",
      "lat": 51.253775,
      "lon": -85.323214,
      "ping": {
        "reachable": false
      }
    },
    {
      "city": "Morwell",
      "claim_consistent": true,
      "claim_distance_km": 15265.77886384245,
      "country": "AU",
      "fqdn": "au-mor-as4764.anchors.atlas.ripe.net",
      "id": 1254,
      "ip": "202.142.143.178",
      "lat": -38.2360516,
      "lon": 146.3992345,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 258.0,
        "rtt_min_ms": 258.0,
        "samples": 6
      },
      "sol_radius_km": 25782.151388
    },
    {
      "city": "Aalborg",
      "country": "DK",
      "fqdn": "dk-aal-as9158.anchors.atlas.ripe.net",
      "id": 779,
      "ip": "77.214.52.102",
      "lat": 57.022937,
      "lon": 9.8971509,
      "ping": {
        "reachable": false
      }
    },
    {
      "city": "Zenica",
      "claim_consistent": true,
      "claim_distance_km": 467.94193560980983,
      "country": "BA",
      "fqdn": "ba-zca-as9146.anchors.atlas.ripe.net",
      "id": 1562,
      "ip": "80.65.65.220",
      "lat": 44.1994776,
      "lon": 17.9021989,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 49.849999999999994,
        "rtt_min_ms": 49.8,
        "samples": 6
      },
      "sol_radius_km": 4976.554802799999
    },
    {
      "city": "Saskatoon",
      "claim_consistent": true,
      "claim_distance_km": 8425.355850580809,
      "country": "CA",
      "fqdn": "ca-sak-as399580.anchors.atlas.ripe.net",
      "id": 3177,
      "ip": "209.209.88.60",
      "lat": 52.157902,
      "lon": -106.6701577,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 164.5,
        "rtt_min_ms": 164.0,
        "samples": 6
      },
      "sol_radius_km": 16388.654370666663
    },
    {
      "city": "Salvador",
      "country": "BR",
      "fqdn": "br-ssa-as28186.anchors.atlas.ripe.net",
      "id": 1894,
      "ip": "187.44.229.14",
      "lat": -12.9800811,
      "lon": -38.4514286,
      "ping": {
        "reachable": false
      }
    },
    {
      "city": "Sydney",
      "claim_consistent": true,
      "claim_distance_km": 15437.463614006072,
      "country": "AU",
      "fqdn": "au-syd-as12008.anchors.atlas.ripe.net",
      "id": 2473,
      "ip": "156.154.99.254",
      "lat": -33.9181984,
      "lon": 151.1893,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 286.0,
        "rtt_min_ms": 286.0,
        "samples": 6
      },
      "sol_radius_km": 28580.21432933333
    },
    {
      "city": "Longueuil",
      "claim_consistent": true,
      "claim_distance_km": 7228.09112096258,
      "country": "CA",
      "fqdn": "ca-lon-as1403.anchors.atlas.ripe.net",
      "id": 1679,
      "ip": "172.93.18.42",
      "lat": 45.5226232,
      "lon": -73.5204089,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 115.0,
        "rtt_min_ms": 115.0,
        "samples": 6
      },
      "sol_radius_km": 11492.044223333332
    },
    {
      "city": "Oulu",
      "claim_consistent": true,
      "claim_distance_km": 2484.7115081654993,
      "country": "FI",
      "fqdn": "fi-oul-as20904.anchors.atlas.ripe.net",
      "id": 1868,
      "ip": "93.174.194.183",
      "lat": 65.0126435,
      "lon": 25.4682528,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 62.8,
        "rtt_min_ms": 62.7,
        "samples": 6
      },
      "sol_radius_km": 6265.6623721999995
    },
    {
      "city": "Minsk",
      "claim_consistent": true,
      "claim_distance_km": 1280.5066384054749,
      "country": "BY",
      "fqdn": "by-msq-as56740.anchors.atlas.ripe.net",
      "id": 2512,
      "ip": "31.130.200.18",
      "lat": 53.887181,
      "lon": 27.4580258,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 58.45,
        "rtt_min_ms": 58.3,
        "samples": 6
      },
      "sol_radius_km": 5825.966767133332
    },
    {
      "city": "L'Escala",
      "claim_consistent": true,
      "claim_distance_km": 1654.9776779106428,
      "country": "ES",
      "fqdn": "es-gro-as198731.anchors.atlas.ripe.net",
      "id": 2784,
      "ip": "5.1.32.104",
      "lat": 42.1185351,
      "lon": 3.129294,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 62.650000000000006,
        "rtt_min_ms": 62.6,
        "samples": 6
      },
      "sol_radius_km": 6255.669290266666
    },
    {
      "city": "Porto Alegre",
      "claim_consistent": true,
      "claim_distance_km": 11090.622760978991,
      "country": "BR",
      "fqdn": "br-poa-as19200.anchors.atlas.ripe.net",
      "id": 1164,
      "ip": "200.132.1.32",
      "lat": -30.0688963,
      "lon": -51.1206198,
      "ping": {
        "reachable": true,
        "rtt_med_ms": 223.0,
        "rtt_min_ms": 223.0,
        "samples": 6
      },
      "sol_radius_km": 22284.57271133333
    }
  ],
  "cloudflare_trace": {
    "body_sha256": "938730de450c27766b71377bca50f780693f7403a4a855821e3e37d5e915f942",
    "colo": "SOF",
    "elapsed_ms": 55.91339711099863,
    "ip": "84.238.141.57",
    "loc": "BG",
    "ok": true
  },
  "created_unix": 1782077653.619045,
  "decoy_rejection": [
    {
      "lat": -33.87,
      "lon": 151.21,
      "max_violation_km": 13190.758677062255,
      "name": "Sydney",
      "rejected": true
    },
    {
      "lat": -23.55,
      "lon": -46.63,
      "max_violation_km": 6755.701982391832,
      "name": "Sao Paulo",
      "rejected": true
    },
    {
      "lat": 37.77,
      "lon": -122.42,
      "max_violation_km": 6051.284514157923,
      "name": "San Francisco",
      "rejected": true
    },
    {
      "lat": 35.68,
      "lon": 139.69,
      "max_violation_km": 6089.768802879366,
      "name": "Tokyo",
      "rejected": true
    },
    {
      "lat": -26.2,
      "lon": 28.05,
      "max_violation_km": 5483.451134814287,
      "name": "Johannesburg",
      "rejected": true
    },
    {
      "lat": 19.08,
      "lon": 72.88,
      "max_violation_km": 3264.2806339267117,
      "name": "Mumbai",
      "rejected": true
    },
    {
      "lat": 40.71,
      "lon": -74.01,
      "max_violation_km": 3158.2145149434764,
      "name": "New York",
      "rejected": true
    },
    {
      "lat": 1.35,
      "lon": 103.82,
      "max_violation_km": 6959.880582994941,
      "name": "Singapore",
      "rejected": true
    },
    {
      "lat": 64.15,
      "lon": -21.94,
      "max_violation_km": 0.0,
      "name": "Reykjavik",
      "rejected": false
    },
    {
      "lat": -34.6,
      "lon": -58.38,
      "max_violation_km": 8415.809120100716,
      "name": "Buenos Aires",
      "rejected": true
    },
    {
      "lat": 42.7,
      "lon": 23.32,
      "max_violation_km": 0.0,
      "name": "Sofia (claimed)",
      "rejected": false
    }
  ],
  "host": {
    "fqdn": "e1197ba98eb1",
    "hostname": "e1197ba98eb1"
  },
  "nearest_anchor": {
    "city": "Hassfurt",
    "country": "DE",
    "fqdn": "de-has-as44973.anchors.atlas.ripe.net",
    "rtt_min_ms": 31.7,
    "sol_radius_km": 3167.806972866666
  },
  "origin_as": {
    "as_name": "VIVACOM-AS - Vivacom Bulgaria EAD, BG",
    "asn": "8866",
    "country": "BG",
    "prefix": "84.238.140.0/23"
  },
  "rtt_multilateration": {
    "binding_radius_km": 3167.806972866666,
    "edge_colo": "SOF",
    "feasible": true,
    "lat": 24.0,
    "lon": -2.0,
    "total_violation_km": 0.0
  },
  "schema_version": 1,
  "tightest_radius_km": 3167.806972866666,
  "traceroute": [
    {
      "hop_count": 8,
      "raw_sha256": "4233e8bc5fafe9626bbc08807a29cdfe8738d1baf9991cb87c2dfad8b3e58f98",
      "target": "1.1.1.1"
    },
    {
      "hop_count": 9,
      "raw_sha256": "cf233b7f99ce27c8a9960eecb2219c3622563ced7eefeb0d32cbdfe8006b6392",
      "target": "8.8.8.8"
    }
  ]
}


==> anc/data/box2/noc_congestion_summary.json <==
{
  "knee_load_blocks": 376,
  "knee_resident_warps": 3008,
  "latency_inflation_ratio": 0.006718722873963302,
  "peak_bandwidth_gbps": 1637.34,
  "per_load": [
    {
      "load_blocks": 1,
      "median_GBps": 11.0008,
      "median_line_ns": 11.6355,
      "n": 165,
      "resident_warps": 8
    },
    {
      "load_blocks": 2,
      "median_GBps": 21.9861,
      "median_line_ns": 5.82186,
      "n": 165,
      "resident_warps": 16
    },
    {
      "load_blocks": 4,
      "median_GBps": 43.6567,
      "median_line_ns": 2.93197,
      "n": 165,
      "resident_warps": 32
    },
    {
      "load_blocks": 8,
      "median_GBps": 87.5739,
      "median_line_ns": 1.46162,
      "n": 165,
      "resident_warps": 64
    },
    {
      "load_blocks": 16,
      "median_GBps": 179.683,
      "median_line_ns": 0.712366,
      "n": 165,
      "resident_warps": 128
    },
    {
      "load_blocks": 24,
      "median_GBps": 274.006,
      "median_line_ns": 0.467144,
      "n": 165,
      "resident_warps": 192
    },
    {
      "load_blocks": 32,
      "median_GBps": 369.035,
      "median_line_ns": 0.346851,
      "n": 165,
      "resident_warps": 256
    },
    {
      "load_blocks": 48,
      "median_GBps": 554.748,
      "median_line_ns": 0.230735,
      "n": 165,
      "resident_warps": 384
    },
    {
      "load_blocks": 64,
      "median_GBps": 735.167,
      "median_line_ns": 0.17411,
      "n": 165,
      "resident_warps": 512
    },
    {
      "load_blocks": 96,
      "median_GBps": 1055.78,
      "median_line_ns": 0.121237,
      "n": 165,
      "resident_warps": 768
    },
    {
      "load_blocks": 188,
      "median_GBps": 1488.94,
      "median_line_ns": 0.0859673,
      "n": 165,
      "resident_warps": 1504
    },
    {
      "load_blocks": 376,
      "median_GBps": 1619.17,
      "median_line_ns": 0.0790528,
      "n": 165,
      "resident_warps": 3008
    },
    {
      "load_blocks": 564,
      "median_GBps": 1635.78,
      "median_line_ns": 0.0782501,
      "n": 165,
      "resident_warps": 4512
    },
    {
      "load_blocks": 752,
      "median_GBps": 1637.34,
      "median_line_ns": 0.0781757,
      "n": 165,
      "resident_warps": 6016
    },
    {
      "load_blocks": 1128,
      "median_GBps": 1636.33,
      "median_line_ns": 0.0782238,
      "n": 165,
      "resident_warps": 9024
    },
    {
      "load_blocks": 1504,
      "median_GBps": 1634.65,
      "median_line_ns": 0.0783042,
      "n": 165,
      "resident_warps": 12032
    }
  ],
  "schema_version": 1,
  "sweeps": 165
}


==> anc/data/crossdie_summary.json <==
{
  "box1": {
    "map_corr_mean": 0.9998597198109398,
    "map_corr_min": 0.9998069092556037,
    "mean_latency_cycles": 359.3488838541667,
    "n_sm": 170,
    "n_snap": 12,
    "sd_latency_cycles": 17.219552334584648
  },
  "box2": {
    "map_corr_mean": 0.99987649879636,
    "map_corr_min": 0.9998335167982001,
    "mean_latency_cycles": 350.48915368046323,
    "n_sm": 188,
    "n_snap": 24,
    "sd_latency_cycles": 16.102883999437996
  },
  "cross_die": {
    "mean_latency_dprime": 0.5314593199573545,
    "n_samples": 358,
    "shape_1nn_loo_accuracy_pct": 100.0,
    "signature_correlation": 0.6205913507589358,
    "signature_l2_distance_cycles": 84.5837905315896
  }
}


==> anc/data/h200/device_info_h200.json <==
{
  "device_index": 0,
  "name": "NVIDIA H200",
  "uuid_hex": "926fd3729a869578abe94df42a170550",
  "compute_capability": "9.0",
  "driver_version_encoded": 13000,
  "runtime_version_encoded": 13000,
  "multiprocessor_count": 132,
  "warp_size": 32,
  "global_memory_bytes": 150109880320,
  "l2_cache_bytes": 62914560,
  "persisting_l2_max_bytes": 39321600,
  "persisting_l2_current_limit_bytes": 11796480,
  "access_policy_max_window_bytes": 134217728,
  "memory_bus_width_bits": 6016,
  "memory_clock_khz": 3201000,
  "core_clock_khz": 1980000,
  "max_threads_per_block": 1024,
  "max_threads_per_sm": 2048,
  "shared_memory_per_block_bytes": 49152,
  "shared_memory_per_sm_bytes": 233472,
  "registers_per_block": 65536,
  "registers_per_sm": 65536,
  "async_engine_count": 3,
  "pci_bus_id": 68,
  "pci_device_id": 0,
  "ecc_enabled": true,
  "concurrent_kernels": true,
  "managed_memory": true,
  "concurrent_managed_access": true
}


==> anc/data/h200/ripe_alibi_h200.json <==
{
  "binding_radius_km": 396.8252835726666,
  "cbg_estimate": {
    "binding_radius_km": 396.8252835726666,
    "error_vs_claim_km": 705.5761891840616,
    "lat": 22.0,
    "lon": 46.0,
    "nearest_probe_rtt_ms": 3.971,
    "total_violation_km": 0.0
  },
  "created_unix": 1782087676.593058,
  "decoy_rejection": [
    {
      "lat": -33.87,
      "lon": 151.21,
      "max_violation_km": 12388.343224519449,
      "name": "Sydney",
      "rejected": true
    },
    {
      "lat": -23.55,
      "lon": -46.63,
      "max_violation_km": 10991.043101394276,
      "name": "Sao Paulo",
      "rejected": true
    },
    {
      "lat": 37.77,
      "lon": -122.42,
      "max_violation_km": 12578.211546318427,
      "name": "San Francisco",
      "rejected": true
    },
    {
      "lat": 35.68,
      "lon": 139.69,
      "max_violation_km": 8295.757036869563,
      "name": "Tokyo",
      "rejected": true
    },
    {
      "lat": -26.2,
      "lon": 28.05,
      "max_violation_km": 5606.783513673878,
      "name": "Johannesburg",
      "rejected": true
    },
    {
      "lat": 19.08,
      "lon": 72.88,
      "max_violation_km": 2373.8677307515313,
      "name": "Mumbai",
      "rejected": true
    },
    {
      "lat": 40.71,
      "lon": -74.01,
      "max_violation_km": 10113.010669035733,
      "name": "New York",
      "rejected": true
    },
    {
      "lat": 1.35,
      "lon": 103.82,
      "max_violation_km": 6256.362185396134,
      "name": "Singapore",
      "rejected": true
    },
    {
      "lat": 64.15,
      "lon": -21.94,
      "max_violation_km": 6122.137352965449,
      "name": "Reykjavik",
      "rejected": true
    },
    {
      "lat": 51.51,
      "lon": -0.13,
      "max_violation_km": 4542.7317912635945,
      "name": "London",
      "rejected": true
    },
    {
      "lat": 50.11,
      "lon": 8.68,
      "max_violation_km": 3912.189832921277,
      "name": "Frankfurt",
      "rejected": true
    },
    {
      "lat": 21.49,
      "lon": 39.19,
      "max_violation_km": 447.67512659679295,
      "name": "Sofia (claimed)",
      "rejected": true
    }
  ],
  "disks": [
    {
      "lat": 24.7075,
      "lon": 46.6715,
      "prb_id": 3981,
      "rtt_min_ms": 3.971,
      "sol_radius_km": 396.8252835726666
    },
    {
      "lat": 24.8405,
      "lon": 46.6405,
      "prb_id": 1014667,
      "rtt_min_ms": 9.537,
      "sol_radius_km": 953.0402239819999
    },
    {
      "lat": 25.0295,
      "lon": 55.1915,
      "prb_id": 6994,
      "rtt_min_ms": 17.781,
      "sol_radius_km": 1776.8698985659996
    },
    {
      "lat": 25.0305,
      "lon": 55.1895,
      "prb_id": 7047,
      "rtt_min_ms": 17.82,
      "sol_radius_km": 1780.7672005199997
    },
    {
      "lat": 21.4875,
      "lon": 39.1895,
      "prb_id": 61350,
      "rtt_min_ms": 18.636,
      "sol_radius_km": 1862.3107490959997
    },
    {
      "lat": 24.6875,
      "lon": 46.7215,
      "prb_id": 1014481,
      "rtt_min_ms": 19.214,
      "sol_radius_km": 1920.0707626706662
    },
    {
      "lat": 24.7095,
      "lon": 46.6775,
      "prb_id": 25205,
      "rtt_min_ms": 22.838,
      "sol_radius_km": 2282.2200519346666
    },
    {
      "lat": 27.5085,
      "lon": 41.7205,
      "prb_id": 61863,
      "rtt_min_ms": 28.384,
      "sol_radius_km": 2836.436375957333
    },
    {
      "lat": 25.0305,
      "lon": 55.1895,
      "prb_id": 1009347,
      "rtt_min_ms": 37.408,
      "sol_radius_km": 3738.2120896213332
    },
    {
      "lat": 25.3095,
      "lon": 55.3615,
      "prb_id": 65794,
      "rtt_min_ms": 43.278,
      "sol_radius_km": 4324.805999107999
    },
    {
      "lat": 25.0285,
      "lon": 55.1905,
      "prb_id": 6962,
      "rtt_min_ms": 50.869,
      "sol_radius_km": 5083.380848667332
    },
    {
      "lat": 25.0595,
      "lon": 55.3195,
      "prb_id": 1000245,
      "rtt_min_ms": 51.269,
      "sol_radius_km": 5123.353176400666
    },
    {
      "lat": 25.0895,
      "lon": 55.1705,
      "prb_id": 1007575,
      "rtt_min_ms": 56.683,
      "sol_radius_km": 5664.378632271332
    },
    {
      "lat": 43.3575,
      "lon": 5.3395,
      "prb_id": 1006741,
      "rtt_min_ms": 65.058,
      "sol_radius_km": 6501.299244188
    },
    {
      "lat": 48.8805,
      "lon": 2.3375,
      "prb_id": 21517,
      "rtt_min_ms": 67.762,
      "sol_radius_km": 6771.512179665333
    },
    {
      "lat": 43.5375,
      "lon": 6.4615,
      "prb_id": 34981,
      "rtt_min_ms": 69.257,
      "sol_radius_km": 6920.908754568665
    },
    {
      "lat": 47.4215,
      "lon": 0.6815,
      "prb_id": 28898,
      "rtt_min_ms": 72.843,
      "sol_radius_km": 7279.260672697999
    },
    {
      "lat": 48.8995,
      "lon": 2.1475,
      "prb_id": 16914,
      "rtt_min_ms": 75.643,
      "sol_radius_km": 7559.066966831332
    },
    {
      "lat": 48.9675,
      "lon": 8.1905,
      "prb_id": 1008771,
      "rtt_min_ms": 76.57,
      "sol_radius_km": 7651.702836353332
    },
    {
      "lat": 50.1095,
      "lon": 8.7015,
      "prb_id": 6784,
      "rtt_min_ms": 76.969,
      "sol_radius_km": 7691.575233267332
    },
    {
      "lat": 49.5175,
      "lon": 6.1085,
      "prb_id": 1003420,
      "rtt_min_ms": 77.664,
      "sol_radius_km": 7761.027152703999
    },
    {
      "lat": 50.1395,
      "lon": 8.7405,
      "prb_id": 54275,
      "rtt_min_ms": 78.316,
      "sol_radius_km": 7826.182046909332
    },
    {
      "lat": 48.7785,
      "lon": 9.1795,
      "prb_id": 22152,
      "rtt_min_ms": 78.714,
      "sol_radius_km": 7865.954513003998
    },
    {
      "lat": 49.0315,
      "lon": 8.4715,
      "prb_id": 34798,
      "rtt_min_ms": 79.052,
      "sol_radius_km": 7899.7311299386665
    },
    {
      "lat": 50.0975,
      "lon": 8.6305,
      "prb_id": 1013470,
      "rtt_min_ms": 79.418,
      "sol_radius_km": 7936.305809814666
    },
    {
      "lat": 43.5995,
      "lon": 1.4515,
      "prb_id": 1015684,
      "rtt_min_ms": 79.636,
      "sol_radius_km": 7958.090728429332
    },
    {
      "lat": 50.9895,
      "lon": 2.1305,
      "prb_id": 1012374,
      "rtt_min_ms": 80.096,
      "sol_radius_km": 8004.058905322666
    },
    {
      "lat": 51.1905,
      "lon": 7.2305,
      "prb_id": 6576,
      "rtt_min_ms": 80.882,
      "sol_radius_km": 8082.604529318666
    },
    {
      "lat": 51.9585,
      "lon": 4.5795,
      "prb_id": 23942,
      "rtt_min_ms": 82.183,
      "sol_radius_km": 8212.614525271332
    },
    {
      "lat": 47.3605,
      "lon": 8.5375,
      "prb_id": 1010816,
      "rtt_min_ms": 82.516,
      "sol_radius_km": 8245.891488109333
    },
    {
      "lat": 51.2985,
      "lon": 9.4875,
      "prb_id": 61702,
      "rtt_min_ms": 82.858,
      "sol_radius_km": 8280.067828321333
    },
    {
      "lat": 48.7695,
      "lon": 2.0395,
      "prb_id": 10645,
      "rtt_min_ms": 83.014,
      "sol_radius_km": 8295.65703613733
    },
    {
      "lat": 49.0985,
      "lon": 6.7785,
      "prb_id": 1013823,
      "rtt_min_ms": 83.616,
      "sol_radius_km": 8355.815389375999
    },
    {
      "lat": 53.5795,
      "lon": 10.1395,
      "prb_id": 15945,
      "rtt_min_ms": 83.921,
      "sol_radius_km": 8386.294289272666
    },
    {
      "lat": 50.8985,
      "lon": 6.0715,
      "prb_id": 1010392,
      "rtt_min_ms": 84.222,
      "sol_radius_km": 8416.373465891998
    },
    {
      "lat": 45.8215,
      "lon": 10.0775,
      "prb_id": 1007909,
      "rtt_min_ms": 84.29,
      "sol_radius_km": 8423.168761606667
    },
    {
      "lat": 46.1905,
      "lon": 6.0095,
      "prb_id": 956,
      "rtt_min_ms": 84.339,
      "sol_radius_km": 8428.065371753999
    },
    {
      "lat": 52.3885,
      "lon": 4.6605,
      "prb_id": 6563,
      "rtt_min_ms": 85.007,
      "sol_radius_km": 8494.819159068666
    },
    {
      "lat": 48.2615,
      "lon": 7.4675,
      "prb_id": 19419,
      "rtt_min_ms": 85.065,
      "sol_radius_km": 8500.615146589998
    },
    {
      "lat": 45.6715,
      "lon": 9.6275,
      "prb_id": 1008719,
      "rtt_min_ms": 85.131,
      "sol_radius_km": 8507.210580665998
    },
    {
      "lat": 51.2015,
      "lon": 9.7275,
      "prb_id": 12118,
      "rtt_min_ms": 85.64,
      "sol_radius_km": 8558.075367706664
    },
    {
      "lat": 43.5985,
      "lon": 1.4075,
      "prb_id": 17212,
      "rtt_min_ms": 85.894,
      "sol_radius_km": 8583.457795817334
    },
    {
      "lat": 50.0875,
      "lon": 14.3595,
      "prb_id": 1005950,
      "rtt_min_ms": 85.934,
      "sol_radius_km": 8587.455028590664
    },
    {
      "lat": 48.5185,
      "lon": 7.6495,
      "prb_id": 1007642,
      "rtt_min_ms": 86.002,
      "sol_radius_km": 8594.25032430533
    },
    {
      "lat": 52.2085,
      "lon": 6.9015,
      "prb_id": 1006183,
      "rtt_min_ms": 86.603,
      "sol_radius_km": 8654.308746724666
    },
    {
      "lat": 45.6785,
      "lon": 5.6815,
      "prb_id": 21292,
      "rtt_min_ms": 88.711,
      "sol_radius_km": 8864.962913879332
    },
    {
      "lat": 49.1105,
      "lon": 9.7705,
      "prb_id": 1010576,
      "rtt_min_ms": 89.404,
      "sol_radius_km": 8934.214971677331
    },
    {
      "lat": 48.2995,
      "lon": 16.3415,
      "prb_id": 1013295,
      "rtt_min_ms": 89.52,
      "sol_radius_km": 8945.806946719998
    },
    {
      "lat": 57.6505,
      "lon": 11.9285,
      "prb_id": 1000727,
      "rtt_min_ms": 90.01,
      "sol_radius_km": 8994.773048193332
    },
    {
      "lat": 43.5615,
      "lon": 2.2685,
      "prb_id": 739,
      "rtt_min_ms": 90.304,
      "sol_radius_km": 9024.15270907733
    },
    {
      "lat": 47.0085,
      "lon": -1.1995,
      "prb_id": 16973,
      "rtt_min_ms": 91.659,
      "sol_radius_km": 9159.558969274
    },
    {
      "lat": 48.0705,
      "lon": 14.4585,
      "prb_id": 21236,
      "rtt_min_ms": 91.958,
      "sol_radius_km": 9189.438284254666
    },
    {
      "lat": 52.2215,
      "lon": 0.0095,
      "prb_id": 12349,
      "rtt_min_ms": 92.072,
      "sol_radius_km": 9200.830397658665
    },
    {
      "lat": 48.1295,
      "lon": 11.6385,
      "prb_id": 51325,
      "rtt_min_ms": 92.536,
      "sol_radius_km": 9247.198297829333
    },
    {
      "lat": 52.3815,
      "lon": 4.9015,
      "prb_id": 1010399,
      "rtt_min_ms": 92.765,
      "sol_radius_km": 9270.082455456666
    },
    {
      "lat": 51.9415,
      "lon": 15.5275,
      "prb_id": 30408,
      "rtt_min_ms": 92.842,
      "sol_radius_km": 9277.777128545331
    },
    {
      "lat": 49.8005,
      "lon": 9.7275,
      "prb_id": 35606,
      "rtt_min_ms": 93.041,
      "sol_radius_km": 9297.663361592666
    },
    {
      "lat": 47.7805,
      "lon": 9.6075,
      "prb_id": 27606,
      "rtt_min_ms": 93.062,
      "sol_radius_km": 9299.761908798664
    },
    {
      "lat": 49.2595,
      "lon": 6.4385,
      "prb_id": 62425,
      "rtt_min_ms": 93.092,
      "sol_radius_km": 9302.759833378665
    },
    {
      "lat": 40.9695,
      "lon": 27.5105,
      "prb_id": 1015665,
      "rtt_min_ms": 93.166,
      "sol_radius_km": 9310.154714009332
    },
    {
      "lat": 50.5515,
      "lon": 5.8615,
      "prb_id": 22588,
      "rtt_min_ms": 93.181,
      "sol_radius_km": 9311.653676299333
    },
    {
      "lat": 47.3375,
      "lon": 8.6695,
      "prb_id": 32150,
      "rtt_min_ms": 93.772,
      "sol_radius_km": 9370.712790525333
    },
    {
      "lat": 50.8715,
      "lon": 5.2395,
      "prb_id": 149,
      "rtt_min_ms": 94.174,
      "sol_radius_km": 9410.884979897333
    },
    {
      "lat": 55.6575,
      "lon": 12.5015,
      "prb_id": 53481,
      "rtt_min_ms": 94.586,
      "sol_radius_km": 9452.056477462665
    },
    {
      "lat": 43.1515,
      "lon": 12.1075,
      "prb_id": 1015518,
      "rtt_min_ms": 94.719,
      "sol_radius_km": 9465.347276433999
    },
    {
      "lat": 59.9105,
      "lon": 10.7385,
      "prb_id": 1010427,
      "rtt_min_ms": 96.091,
      "sol_radius_km": 9602.452360559331
    },
    {
      "lat": 49.0105,
      "lon": 8.3705,
      "prb_id": 61376,
      "rtt_min_ms": 96.633,
      "sol_radius_km": 9656.614864637999
    },
    {
      "lat": 45.2515,
      "lon": 19.8475,
      "prb_id": 22319,
      "rtt_min_ms": 97.52,
      "sol_radius_km": 9745.253501386665
    },
    {
      "lat": 51.2875,
      "lon": 9.4195,
      "prb_id": 1006240,
      "rtt_min_ms": 97.73,
      "sol_radius_km": 9766.238973446665
    },
    {
      "lat": 52.9585,
      "lon": 10.5375,
      "prb_id": 1006313,
      "rtt_min_ms": 97.877,
      "sol_radius_km": 9780.928803888664
    },
    {
      "lat": 52.3685,
      "lon": 4.8995,
      "prb_id": 60052,
      "rtt_min_ms": 98.114,
      "sol_radius_km": 9804.612408070665
    },
    {
      "lat": 49.9485,
      "lon": 16.1675,
      "prb_id": 1009713,
      "rtt_min_ms": 98.432,
      "sol_radius_km": 9836.390408618665
    },
    {
      "lat": 50.0775,
      "lon": 8.6215,
      "prb_id": 4781,
      "rtt_min_ms": 98.588,
      "sol_radius_km": 9851.979616434664
    },
    {
      "lat": 52.9775,
      "lon": 8.8275,
      "prb_id": 1002710,
      "rtt_min_ms": 98.766,
      "sol_radius_km": 9869.767302276
    },
    {
      "lat": 50.9215,
      "lon": 4.6785,
      "prb_id": 1000928,
      "rtt_min_ms": 102.348,
      "sol_radius_km": 10227.719497127999
    },
    {
      "lat": 53.2815,
      "lon": -6.2615,
      "prb_id": 1000929,
      "rtt_min_ms": 102.938,
      "sol_radius_km": 10286.678680534666
    },
    {
      "lat": 30.0485,
      "lon": 31.2485,
      "prb_id": 1015233,
      "rtt_min_ms": 103.968,
      "sol_radius_km": 10389.607424447999
    },
    {
      "lat": 39.8895,
      "lon": 32.7805,
      "prb_id": 17865,
      "rtt_min_ms": 105.263,
      "sol_radius_km": 10519.017835484667
    },
    {
      "lat": 43.2705,
      "lon": 26.9375,
      "prb_id": 50806,
      "rtt_min_ms": 105.803,
      "sol_radius_km": 10572.980477924664
    },
    {
      "lat": 45.9995,
      "lon": 24.9995,
      "prb_id": 65945,
      "rtt_min_ms": 105.859,
      "sol_radius_km": 10578.57660380733
    },
    {
      "lat": 59.9615,
      "lon": 30.3405,
      "prb_id": 30079,
      "rtt_min_ms": 106.331,
      "sol_radius_km": 10625.743950532666
    },
    {
      "lat": 38.4195,
      "lon": 27.2305,
      "prb_id": 1006575,
      "rtt_min_ms": 106.704,
      "sol_radius_km": 10663.018146143997
    },
    {
      "lat": 41.9295,
      "lon": 25.5485,
      "prb_id": 1005024,
      "rtt_min_ms": 107.629,
      "sol_radius_km": 10755.454154027331
    },
    {
      "lat": 36.0415,
      "lon": 14.2895,
      "prb_id": 50558,
      "rtt_min_ms": 108.161,
      "sol_radius_km": 10808.617349912665
    },
    {
      "lat": 30.2315,
      "lon": 31.4785,
      "prb_id": 61129,
      "rtt_min_ms": 108.535,
      "sol_radius_km": 10845.991476343332
    },
    {
      "lat": 39.8495,
      "lon": 3.0905,
      "prb_id": 51265,
      "rtt_min_ms": 109.54,
      "sol_radius_km": 10946.421949773334
    },
    {
      "lat": 56.9495,
      "lon": 24.1105,
      "prb_id": 54374,
      "rtt_min_ms": 109.958,
      "sol_radius_km": 10988.193032254665
    },
    {
      "lat": 53.3405,
      "lon": -6.2515,
      "prb_id": 1014236,
      "rtt_min_ms": 110.727,
      "sol_radius_km": 11065.039832322
    },
    {
      "lat": 40.9915,
      "lon": 29.0405,
      "prb_id": 64979,
      "rtt_min_ms": 110.956,
      "sol_radius_km": 11087.923989949331
    },
    {
      "lat": 50.4615,
      "lon": 30.5275,
      "prb_id": 1010709,
      "rtt_min_ms": 112.383,
      "sol_radius_km": 11230.525269137997
    },
    {
      "lat": 46.0005,
      "lon": 24.9975,
      "prb_id": 64817,
      "rtt_min_ms": 112.505,
      "sol_radius_km": 11242.716829096664
    },
    {
      "lat": 65.0615,
      "lon": 25.4685,
      "prb_id": 65428,
      "rtt_min_ms": 113.276,
      "sol_radius_km": 11319.763490802665
    },
    {
      "lat": 61.7785,
      "lon": 34.3595,
      "prb_id": 1006643,
      "rtt_min_ms": 114.853,
      "sol_radius_km": 11477.354392891331
    },
    {
      "lat": 40.9815,
      "lon": 29.1585,
      "prb_id": 50228,
      "rtt_min_ms": 115.73,
      "sol_radius_km": 11564.993721446664
    },
    {
      "lat": 42.7075,
      "lon": 23.2905,
      "prb_id": 11371,
      "rtt_min_ms": 116.086,
      "sol_radius_km": 11600.56909312933
    },
    {
      "lat": 50.1195,
      "lon": 8.6795,
      "prb_id": 1010354,
      "rtt_min_ms": 117.135,
      "sol_radius_km": 11705.396522609999
    },
    {
      "lat": 55.7485,
      "lon": 37.6175,
      "prb_id": 1015603,
      "rtt_min_ms": 120.268,
      "sol_radius_km": 12018.479779581332
    },
    {
      "lat": 41.0115,
      "lon": 29.2205,
      "prb_id": 52179,
      "rtt_min_ms": 121.593,
      "sol_radius_km": 12150.888115197999
    },
    {
      "lat": 40.1475,
      "lon": 26.4505,
      "prb_id": 1012161,
      "rtt_min_ms": 123.034,
      "sol_radius_km": 12294.888425857333
    },
    {
      "lat": 52.2695,
      "lon": 10.5285,
      "prb_id": 16334,
      "rtt_min_ms": 125.609,
      "sol_radius_km": 12552.210285640665
    },
    {
      "lat": 39.0205,
      "lon": -77.5425,
      "prb_id": 1010917,
      "rtt_min_ms": 149.573,
      "sol_radius_km": 14946.952440144665
    },
    {
      "lat": 40.7905,
      "lon": -74.0815,
      "prb_id": 6927,
      "rtt_min_ms": 154.081,
      "sol_radius_km": 15397.44057369933
    },
    {
      "lat": 45.4515,
      "lon": -73.8085,
      "prb_id": 1013598,
      "rtt_min_ms": 159.778,
      "sol_radius_km": 15966.746451441331
    },
    {
      "lat": 5.2275,
      "lon": -3.7585,
      "prb_id": 61881,
      "rtt_min_ms": 160.041,
      "sol_radius_km": 15993.028256925996
    },
    {
      "lat": 43.2075,
      "lon": 76.8985,
      "prb_id": 6730,
      "rtt_min_ms": 161.45,
      "sol_radius_km": 16133.830781366663
    },
    {
      "lat": 43.5305,
      "lon": -71.4715,
      "prb_id": 1010037,
      "rtt_min_ms": 161.792,
      "sol_radius_km": 16168.007121578663
    },
    {
      "lat": 43.6275,
      "lon": -79.3695,
      "prb_id": 1005371,
      "rtt_min_ms": 164.431,
      "sol_radius_km": 16431.724553799333
    },
    {
      "lat": 40.7195,
      "lon": -74.0105,
      "prb_id": 1001245,
      "rtt_min_ms": 164.618,
      "sol_radius_km": 16450.411617014663
    },
    {
      "lat": 38.9575,
      "lon": -77.0795,
      "prb_id": 17171,
      "rtt_min_ms": 165.977,
      "sol_radius_km": 16586.217600488664
    },
    {
      "lat": 38.6775,
      "lon": -77.2595,
      "prb_id": 55361,
      "rtt_min_ms": 170.737,
      "sol_radius_km": 17061.88830051533
    },
    {
      "lat": 38.5585,
      "lon": -86.4705,
      "prb_id": 1012442,
      "rtt_min_ms": 171.352,
      "sol_radius_km": 17123.34575440533
    },
    {
      "lat": 33.9985,
      "lon": -84.4725,
      "prb_id": 23903,
      "rtt_min_ms": 176.682,
      "sol_radius_km": 17655.977021451996
    },
    {
      "lat": 44.9295,
      "lon": -93.3085,
      "prb_id": 50885,
      "rtt_min_ms": 177.741,
      "sol_radius_km": 17761.803759126
    },
    {
      "lat": 37.7515,
      "lon": -97.8215,
      "prb_id": 1012129,
      "rtt_min_ms": 179.618,
      "sol_radius_km": 17949.373907014666
    },
    {
      "lat": 35.6775,
      "lon": 139.7595,
      "prb_id": 1011841,
      "rtt_min_ms": 181.782,
      "sol_radius_km": 18165.624200051996
    },
    {
      "lat": 44.8515,
      "lon": -93.7805,
      "prb_id": 1015759,
      "rtt_min_ms": 182.191,
      "sol_radius_km": 18206.49590515933
    },
    {
      "lat": 39.1015,
      "lon": -84.8605,
      "prb_id": 51958,
      "rtt_min_ms": 183.046,
      "sol_radius_km": 18291.93675568933
    },
    {
      "lat": 28.6715,
      "lon": -81.2115,
      "prb_id": 62828,
      "rtt_min_ms": 187.942,
      "sol_radius_km": 18781.19804714533
    },
    {
      "lat": 22.2805,
      "lon": 114.1775,
      "prb_id": 1004306,
      "rtt_min_ms": 188.276,
      "sol_radius_km": 18814.574940802664
    },
    {
      "lat": 44.1885,
      "lon": -89.8195,
      "prb_id": 60772,
      "rtt_min_ms": 188.771,
      "sol_radius_km": 18864.040696372664
    },
    {
      "lat": 28.5215,
      "lon": -82.5525,
      "prb_id": 50219,
      "rtt_min_ms": 192.863,
      "sol_radius_km": 19272.957609084664
    },
    {
      "lat": 40.1685,
      "lon": -105.0985,
      "prb_id": 52892,
      "rtt_min_ms": 193.55,
      "sol_radius_km": 19341.610081966664
    },
    {
      "lat": 38.1795,
      "lon": -99.0985,
      "prb_id": 1012584,
      "rtt_min_ms": 197.194,
      "sol_radius_km": 19705.75798761733
    },
    {
      "lat": 1.3485,
      "lon": 103.6885,
      "prb_id": 21833,
      "rtt_min_ms": 199.246,
      "sol_radius_km": 19910.81602888933
    },
    {
      "lat": 22.3795,
      "lon": 114.1775,
      "prb_id": 1014215,
      "rtt_min_ms": 201.604,
      "sol_radius_km": 20146.45290087733
    },
    {
      "lat": 53.2775,
      "lon": -104.0205,
      "prb_id": 1012741,
      "rtt_min_ms": 204.677,
      "sol_radius_km": 20453.54030868866
    },
    {
      "lat": 39.7985,
      "lon": -105.0825,
      "prb_id": 202,
      "rtt_min_ms": 204.772,
      "sol_radius_km": 20463.03373652533
    },
    {
      "lat": 39.7305,
      "lon": -105.0625,
      "prb_id": 62407,
      "rtt_min_ms": 209.034,
      "sol_radius_km": 20888.938888523997
    },
    {
      "lat": 49.2785,
      "lon": -123.1185,
      "prb_id": 6493,
      "rtt_min_ms": 209.285,
      "sol_radius_km": 20914.021524176664
    },
    {
      "lat": 47.6775,
      "lon": -122.2085,
      "prb_id": 60881,
      "rtt_min_ms": 211.071,
      "sol_radius_km": 21092.497967506
    },
    {
      "lat": 35.0285,
      "lon": -107.4125,
      "prb_id": 22803,
      "rtt_min_ms": 214.653,
      "sol_radius_km": 21450.450162357996
    },
    {
      "lat": 22.2795,
      "lon": 114.2685,
      "prb_id": 1002025,
      "rtt_min_ms": 214.98,
      "sol_radius_km": 21483.127540279995
    },
    {
      "lat": 51.0495,
      "lon": -114.0625,
      "prb_id": 50514,
      "rtt_min_ms": 217.961,
      "sol_radius_km": 21781.021312712666
    },
    {
      "lat": 40.7415,
      "lon": -74.1715,
      "prb_id": 1012639,
      "rtt_min_ms": 218.218,
      "sol_radius_km": 21806.70353328133
    },
    {
      "lat": 44.7885,
      "lon": -106.9615,
      "prb_id": 1012623,
      "rtt_min_ms": 221.523,
      "sol_radius_km": 22136.974891177997
    },
    {
      "lat": 37.3405,
      "lon": -121.9605,
      "prb_id": 19956,
      "rtt_min_ms": 222.952,
      "sol_radius_km": 22279.77603200533
    },
    {
      "lat": -33.9715,
      "lon": 18.4705,
      "prb_id": 7062,
      "rtt_min_ms": 225.21,
      "sol_radius_km": 22505.419822059997
    },
    {
      "lat": 37.7695,
      "lon": -122.4185,
      "prb_id": 53794,
      "rtt_min_ms": 225.395,
      "sol_radius_km": 22523.907023636664
    },
    {
      "lat": 37.3095,
      "lon": -121.8105,
      "prb_id": 345,
      "rtt_min_ms": 227.431,
      "sol_radius_km": 22727.36617179933
    },
    {
      "lat": 9.9985,
      "lon": -83.9995,
      "prb_id": 1015272,
      "rtt_min_ms": 229.452,
      "sol_radius_km": 22929.326357671995
    },
    {
      "lat": 10.4705,
      "lon": -73.2495,
      "prb_id": 1013576,
      "rtt_min_ms": 230.252,
      "sol_radius_km": 23009.271013138663
    },
    {
      "lat": 45.6405,
      "lon": -122.5625,
      "prb_id": 32616,
      "rtt_min_ms": 232.653,
      "sol_radius_km": 23249.204910357996
    },
    {
      "lat": 22.3695,
      "lon": 114.1175,
      "prb_id": 12214,
      "rtt_min_ms": 233.398,
      "sol_radius_km": 23323.65337076133
    },
    {
      "lat": 38.7575,
      "lon": -121.1615,
      "prb_id": 1002220,
      "rtt_min_ms": 235.442,
      "sol_radius_km": 23527.911965478663
    },
    {
      "lat": 35.6215,
      "lon": -117.6715,
      "prb_id": 1011738,
      "rtt_min_ms": 235.496,
      "sol_radius_km": 23533.308229722665
    },
    {
      "lat": 49.2495,
      "lon": -123.1195,
      "prb_id": 1012164,
      "rtt_min_ms": 240.244,
      "sol_radius_km": 24007.779759917332
    },
    {
      "lat": -33.9205,
      "lon": 18.5315,
      "prb_id": 62995,
      "rtt_min_ms": 243.056,
      "sol_radius_km": 24288.785223882664
    },
    {
      "lat": 35.6395,
      "lon": 139.7905,
      "prb_id": 6974,
      "rtt_min_ms": 249.321,
      "sol_radius_km": 24914.851807005994
    },
    {
      "lat": -33.8995,
      "lon": 151.1885,
      "prb_id": 1007336,
      "rtt_min_ms": 251.738,
      "sol_radius_km": 25156.384597334665
    },
    {
      "lat": 35.6915,
      "lon": 139.6875,
      "prb_id": 1014409,
      "rtt_min_ms": 254.864,
      "sol_radius_km": 25468.768338570662
    },
    {
      "lat": 13.7105,
      "lon": 100.5905,
      "prb_id": 1000977,
      "rtt_min_ms": 256.704,
      "sol_radius_km": 25652.641046143995
    },
    {
      "lat": -34.9705,
      "lon": 138.6075,
      "prb_id": 61504,
      "rtt_min_ms": 260.198,
      "sol_radius_km": 26001.79932889466
    },
    {
      "lat": 48.7405,
      "lon": 21.2805,
      "prb_id": 1002776,
      "rtt_min_ms": 262.376,
      "sol_radius_km": 26219.448653402662
    },
    {
      "lat": 48.4605,
      "lon": -123.3805,
      "prb_id": 50446,
      "rtt_min_ms": 267.647,
      "sol_radius_km": 26746.18400210866
    },
    {
      "lat": 35.7005,
      "lon": 140.0205,
      "prb_id": 1009076,
      "rtt_min_ms": 278.091,
      "sol_radius_km": 27789.861479225998
    },
    {
      "lat": -38.1415,
      "lon": -72.3085,
      "prb_id": 15483,
      "rtt_min_ms": 292.771,
      "sol_radius_km": 29256.84590703933
    },
    {
      "lat": -33.0425,
      "lon": -71.5895,
      "prb_id": 23771,
      "rtt_min_ms": 292.971,
      "sol_radius_km": 29276.832070905995
    },
    {
      "lat": 35.6185,
      "lon": 139.7485,
      "prb_id": 1001323,
      "rtt_min_ms": 293.939,
      "sol_radius_km": 29373.56510402066
    },
    {
      "lat": 34.6915,
      "lon": 135.1815,
      "prb_id": 1013798,
      "rtt_min_ms": 294.734,
      "sol_radius_km": 29453.010105390662
    },
    {
      "lat": 35.7615,
      "lon": 139.7085,
      "prb_id": 52128,
      "rtt_min_ms": 308.272,
      "sol_radius_km": 30805.873537525327
    }
  ],
  "measurement_id": 182345591,
  "nearest_probe_rtt_ms": 3.971,
  "probes_responding": 160,
  "public_results_url": "https://atlas.ripe.net/api/v2/measurements/182345591/results/",
  "schema_version": 1,
  "target": "84.8.116.228"
}


==> anc/data/h200/ripe_h200_robust.json <==
{
  "measurement_id": 182345591,
  "probes_total": 160,
  "inliers": 160,
  "binding_radius_km": 397,
  "consensus_err_km": 603,
  "decoys_rejected": 11,
  "decoys_total": 11
}

==> anc/data/network_probe_vast_rtx5090.json <==
{
  "config_sha256": "154dac5aa49b32a63d42c580c37466039bebfcd9b70b63d554c4e28a2a8b25c8",
  "created_unix": 1782072222.0569553,
  "endpoints": [
    {
      "kind": "edge_path_metadata",
      "name": "cloudflare_trace",
      "result": {
        "body_sha256": "11fb522251a846464349596ae73406c41316fdd5f2d49d405878651f86a596a8",
        "bytes_read": 235,
        "content_type": "text/plain",
        "elapsed_ms": 78.11353076249361,
        "ok": true,
        "sample": "fl=65f307\nh=www.cloudflare.com\nip=62.107.25.198\nts=1782072222.000\nvisit_scheme=https\nuag=blackwell-topology-certificate/1\ncolo=CPH\nsliver=010-tier2\nhttp=http/1.1\nloc=DK\ntls=TLSv1.3\nsni=plaintext\nwarp=off\ngateway=off\nrbi=off\nkex=X25519\n",
        "status": 200
      },
      "url": "https://www.cloudflare.com/cdn-cgi/trace"
    },
    {
      "kind": "active_measurement_server_discovery",
      "name": "mlab_ndt7_locate",
      "result": {
        "body_sha256": "22d81d53f6db7453920e99cd937f372bdb9bbcda298f61ee11d4a7b756b90f44",
        "bytes_read": 8919,
        "content_type": "application/json",
        "elapsed_ms": 260.11013612151146,
        "ok": true,
        "sample": "{\n  \"results\": [\n    {\n      \"machine\": \"mlab3-svg01.mlab-oti.measurement-lab.org\",\n      \"hostname\": \"ndt-mlab3-svg01.mlab-oti.measurement-lab.org\",\n      \"location\": {\n        \"city\": \"Stavanger\",\n        \"country\": \"NO\"\n      },\n      \"urls\": {\n        \"ws:///ndt/v7/download\": \"ws://ndt-mlab3-svg01.mlab-oti.measurement-lab.org/ndt/v7/download?access_token=eyJhbGciOiJFZERTQSIsImtpZCI6ImxvY2F0ZV8yMDIwMDQwOSJ9.eyJhdWQiOiJtbGFiMy1zdmcwMS5tbGFiLW90aS5tZWFzdXJlbWVudC1sYWIub3JnIiwiZXhwIjoxNzgyMDcyMjgyLCJpc3MiOi",
        "status": 200
      },
      "url": "https://locate.measurementlab.net/v2/nearest/ndt/ndt7"
    },
    {
      "kind": "public_measurement_catalog",
      "name": "ripe_atlas_public_measurements",
      "result": {
        "body_sha256": "1456aee0ea704371d7bb8fa2b6ea9b793e00eb807f3045e6ad3dadb225e1a1ce",
        "bytes_read": 2719,
        "content_type": "application/json",
        "elapsed_ms": 214.74171383306384,
        "ok": true,
        "sample": "{\"count\":38852,\"next\":\"https://atlas.ripe.net/api/v2/measurements/?is_public=true&page=2&page_size=3&status=2\",\"previous\":null,\"results\":[{\"af\":4,\"auto_topup\":false,\"auto_topup_prb_days_off\":7,\"auto_topup_prb_similarity\":0.5,\"creation_time\":1285891200,\"credits_per_result\":3,\"description\":null,\"estimated_results_per_day\":0,\"group\":null,\"group_id\":null,\"id\":1001,\"in_wifi_group\":false,\"include_probe_id\":null,\"interval\":240,\"is_all_scheduled\":true,\"is_oneoff\":false,\"is_public\":true,\"packet_interval\":null,\"packe",
        "status": 200
      },
      "url": "https://atlas.ripe.net/api/v2/measurements/?status=2&is_public=true&page_size=3"
    }
  ],
  "host": {
    "fqdn": "5c40ad6951f8",
    "hostname": "5c40ad6951f8",
    "python_ssl": "OpenSSL 3.0.13 30 Jan 2024"
  },
  "schema_version": 1
}


==> anc/data/rtx5090_stability_live_summary.json <==
{
  "corr_vs_first_last": 0.9998208257813719,
  "corr_vs_first_min": 0.9997292129900457,
  "elapsed_sec_last": 21600.4,
  "mean_cycles_drift_last_minus_first": -0.029110110294141123,
  "mean_cycles_first": 359.37961838235293,
  "mean_cycles_last": 359.3505082720588,
  "per_snapshot_tail": [
    {
      "corr_vs_first": 0.999809811948957,
      "elapsed_sec": 21374.0,
      "max_cycles": 396.06225,
      "mean_cycles": 359.37801415441174,
      "min_cycles": 322.303,
      "sm_count": 170,
      "snapshot": 353
    },
    {
      "corr_vs_first": 0.9998159247412531,
      "elapsed_sec": 21434.4,
      "max_cycles": 395.924875,
      "mean_cycles": 359.3876954044118,
      "min_cycles": 322.33778125,
      "sm_count": 170,
      "snapshot": 354
    },
    {
      "corr_vs_first": 0.9998673071561471,
      "elapsed_sec": 21494.8,
      "max_cycles": 395.80846875000003,
      "mean_cycles": 359.33795551470587,
      "min_cycles": 322.37315625,
      "sm_count": 170,
      "snapshot": 355
    },
    {
      "corr_vs_first": 0.9998769284614124,
      "elapsed_sec": 21555.1,
      "max_cycles": 395.9183125,
      "mean_cycles": 359.3765738970588,
      "min_cycles": 322.36525,
      "sm_count": 170,
      "snapshot": 356
    },
    {
      "corr_vs_first": 0.9998208257813719,
      "elapsed_sec": 21600.4,
      "max_cycles": 396.00053125,
      "mean_cycles": 359.3505082720588,
      "min_cycles": 322.32821875,
      "sm_count": 170,
      "snapshot": 357
    }
  ],
  "run_dir": "results/raw/rtx5090_stability_6h_20260621T200259Z",
  "schema_version": 1,
  "sm_count_max": 170,
  "sm_count_min": 170,
  "snapshot_rows": 60860,
  "snapshots": 358,
  "status": "complete",
  "telemetry": {
    "gpu_util_percent": {
      "max": 100.0,
      "median": 100.0,
      "min": 1.0
    },
    "mem_clock_mhz": {
      "max": 13801.0,
      "median": 13801.0,
      "min": 13801.0
    },
    "mem_util_percent": {
      "max": 99.0,
      "median": 99.0,
      "min": 0.0
    },
    "memory_used_mib": {
      "max": 27149.0,
      "median": 27149.0,
      "min": 1.0
    },
    "power_w": {
      "max": 402.49,
      "median": 383.99,
      "min": 119.75
    },
    "sm_clock_mhz": {
      "max": 2842.0,
      "median": 2835.0,
      "min": 2827.0
    },
    "temperature_c": {
      "max": 64.0,
      "median": 62.0,
      "min": 56.0
    }
  },
  "telemetry_samples": 7075
}


==> anc/data/v100/device_info_v100.json <==
{
  "device_index": 0,
  "name": "Tesla V100-SXM2-32GB",
  "uuid_hex": "b35848e4f86513c1c3fd9400c90f500b",
  "compute_capability": "7.0",
  "driver_version_encoded": 12020,
  "runtime_version_encoded": 12010,
  "multiprocessor_count": 80,
  "warp_size": 32,
  "global_memory_bytes": 34079899648,
  "l2_cache_bytes": 6291456,
  "persisting_l2_max_bytes": 0,
  "persisting_l2_current_limit_bytes": 0,
  "access_policy_max_window_bytes": 0,
  "memory_bus_width_bits": 4096,
  "memory_clock_khz": 877000,
  "core_clock_khz": 1530000,
  "max_threads_per_block": 1024,
  "max_threads_per_sm": 2048,
  "shared_memory_per_block_bytes": 49152,
  "shared_memory_per_sm_bytes": 98304,
  "registers_per_block": 65536,
  "registers_per_sm": 65536,
  "async_engine_count": 5,
  "pci_bus_id": 59,
  "pci_device_id": 0,
  "ecc_enabled": true,
  "concurrent_kernels": true,
  "managed_memory": true,
  "concurrent_managed_access": true
}


==> anc/data/v100/ripe_alibi_v100.json <==
{
  "binding_radius_km": 298.39342652933334,
  "cbg_estimate": {
    "binding_radius_km": 298.39342652933334,
    "error_vs_claim_km": 283.69412255623945,
    "lat": 42.0,
    "lon": 20.0,
    "nearest_probe_rtt_ms": 2.986,
    "total_violation_km": 0.0
  },
  "created_unix": 1782085938.249011,
  "decoy_rejection": [
    {
      "lat": -33.87,
      "lon": 151.21,
      "max_violation_km": 15138.357675827254,
      "name": "Sydney",
      "rejected": true
    },
    {
      "lat": -23.55,
      "lon": -46.63,
      "max_violation_km": 9963.942264677922,
      "name": "Sao Paulo",
      "rejected": true
    },
    {
      "lat": 37.77,
      "lon": -122.42,
      "max_violation_km": 10121.867700214383,
      "name": "San Francisco",
      "rejected": true
    },
    {
      "lat": 35.68,
      "lon": 139.69,
      "max_violation_km": 8876.029031624645,
      "name": "Tokyo",
      "rejected": true
    },
    {
      "lat": -26.2,
      "lon": 28.05,
      "max_violation_km": 7378.441555271407,
      "name": "Johannesburg",
      "rejected": true
    },
    {
      "lat": 19.08,
      "lon": 72.88,
      "max_violation_km": 5012.783966151981,
      "name": "Mumbai",
      "rejected": true
    },
    {
      "lat": 40.71,
      "lon": -74.01,
      "max_violation_km": 7285.766467384374,
      "name": "New York",
      "rejected": true
    },
    {
      "lat": 1.35,
      "lon": 103.82,
      "max_violation_km": 8832.166783014325,
      "name": "Singapore",
      "rejected": true
    },
    {
      "lat": 64.15,
      "lon": -21.94,
      "max_violation_km": 3403.6577412548904,
      "name": "Reykjavik",
      "rejected": true
    },
    {
      "lat": 51.51,
      "lon": -0.13,
      "max_violation_km": 1715.908665752247,
      "name": "London",
      "rejected": true
    },
    {
      "lat": 50.11,
      "lon": 8.68,
      "max_violation_km": 1089.8522864651413,
      "name": "Frankfurt",
      "rejected": true
    },
    {
      "lat": 42.7,
      "lon": 23.32,
      "max_violation_km": 0.0,
      "name": "Sofia (claimed)",
      "rejected": false
    }
  ],
  "disks": [
    {
      "lat": 42.7015,
      "lon": 23.3185,
      "prb_id": 1008139,
      "rtt_min_ms": 2.986,
      "sol_radius_km": 298.39342652933334
    },
    {
      "lat": 42.6985,
      "lon": 23.3185,
      "prb_id": 1010523,
      "rtt_min_ms": 3.02,
      "sol_radius_km": 301.79107438666665
    },
    {
      "lat": 42.6975,
      "lon": 23.3285,
      "prb_id": 62620,
      "rtt_min_ms": 3.935,
      "sol_radius_km": 393.2277740766666
    },
    {
      "lat": 42.6975,
      "lon": 23.3205,
      "prb_id": 60661,
      "rtt_min_ms": 4.184,
      "sol_radius_km": 418.1105480906666
    },
    {
      "lat": 42.6985,
      "lon": 23.3215,
      "prb_id": 60792,
      "rtt_min_ms": 4.452,
      "sol_radius_km": 444.892007672
    },
    {
      "lat": 42.1205,
      "lon": 24.7485,
      "prb_id": 1000537,
      "rtt_min_ms": 8.408,
      "sol_radius_km": 840.2183289546664
    },
    {
      "lat": 42.6985,
      "lon": 23.3205,
      "prb_id": 62562,
      "rtt_min_ms": 9.329,
      "sol_radius_km": 932.2546135606666
    },
    {
      "lat": 45.2375,
      "lon": 19.8215,
      "prb_id": 60080,
      "rtt_min_ms": 10.641,
      "sol_radius_km": 1063.3638485259999
    },
    {
      "lat": 41.0015,
      "lon": 28.8505,
      "prb_id": 1008178,
      "rtt_min_ms": 13.655,
      "sol_radius_km": 1364.5553379966664
    },
    {
      "lat": 42.2705,
      "lon": 23.5405,
      "prb_id": 16377,
      "rtt_min_ms": 16.298,
      "sol_radius_km": 1628.6724934946665
    },
    {
      "lat": 46.0715,
      "lon": 14.5205,
      "prb_id": 1006379,
      "rtt_min_ms": 16.938,
      "sol_radius_km": 1692.6282178679996
    },
    {
      "lat": 47.9605,
      "lon": 21.7095,
      "prb_id": 31057,
      "rtt_min_ms": 17.504,
      "sol_radius_km": 1749.1890616106666
    },
    {
      "lat": 44.7705,
      "lon": 20.4095,
      "prb_id": 1004747,
      "rtt_min_ms": 21.904,
      "sol_radius_km": 2188.884666677333
    },
    {
      "lat": 44.8215,
      "lon": 20.4205,
      "prb_id": 1010079,
      "rtt_min_ms": 22.634,
      "sol_radius_km": 2261.8341647906664
    },
    {
      "lat": 43.3105,
      "lon": 21.8805,
      "prb_id": 30866,
      "rtt_min_ms": 24.295,
      "sol_radius_km": 2427.819255703333
    },
    {
      "lat": 51.2975,
      "lon": 9.4915,
      "prb_id": 1005780,
      "rtt_min_ms": 27.35,
      "sol_radius_km": 2733.1079087666667
    },
    {
      "lat": 50.0775,
      "lon": 19.8985,
      "prb_id": 7431,
      "rtt_min_ms": 27.546,
      "sol_radius_km": 2752.6943493559997
    },
    {
      "lat": 51.2685,
      "lon": 6.8195,
      "prb_id": 1009952,
      "rtt_min_ms": 27.596,
      "sol_radius_km": 2757.6908903226663
    },
    {
      "lat": 47.3775,
      "lon": 8.4975,
      "prb_id": 1005111,
      "rtt_min_ms": 28.079,
      "sol_radius_km": 2805.957476060666
    },
    {
      "lat": 49.9695,
      "lon": 8.6685,
      "prb_id": 325,
      "rtt_min_ms": 28.103,
      "sol_radius_km": 2808.3558157246666
    },
    {
      "lat": 49.2605,
      "lon": 8.6205,
      "prb_id": 54467,
      "rtt_min_ms": 28.238,
      "sol_radius_km": 2821.846476334666
    },
    {
      "lat": 49.4485,
      "lon": 11.0815,
      "prb_id": 1011393,
      "rtt_min_ms": 28.924,
      "sol_radius_km": 2890.399018397333
    },
    {
      "lat": 49.3295,
      "lon": 11.0305,
      "prb_id": 29665,
      "rtt_min_ms": 30.048,
      "sol_radius_km": 3002.721259327999
    },
    {
      "lat": 50.6975,
      "lon": 7.1405,
      "prb_id": 60970,
      "rtt_min_ms": 30.108,
      "sol_radius_km": 3008.7171084879997
    },
    {
      "lat": 46.9605,
      "lon": 7.4505,
      "prb_id": 10767,
      "rtt_min_ms": 30.123,
      "sol_radius_km": 3010.2160707779994
    },
    {
      "lat": 46.5275,
      "lon": 6.6175,
      "prb_id": 31500,
      "rtt_min_ms": 30.176,
      "sol_radius_km": 3015.512404202666
    },
    {
      "lat": 52.3775,
      "lon": 10.4485,
      "prb_id": 1008720,
      "rtt_min_ms": 30.336,
      "sol_radius_km": 3031.5013352959995
    },
    {
      "lat": 42.6795,
      "lon": 23.3175,
      "prb_id": 714,
      "rtt_min_ms": 30.593,
      "sol_radius_km": 3057.1835558646662
    },
    {
      "lat": 52.0505,
      "lon": 5.0815,
      "prb_id": 10997,
      "rtt_min_ms": 31.448,
      "sol_radius_km": 3142.6244063946665
    },
    {
      "lat": 48.5595,
      "lon": 12.1475,
      "prb_id": 35605,
      "rtt_min_ms": 32.014,
      "sol_radius_km": 3199.185250137333
    },
    {
      "lat": 50.7415,
      "lon": 7.1185,
      "prb_id": 1005529,
      "rtt_min_ms": 32.123,
      "sol_radius_km": 3210.077709444666
    },
    {
      "lat": 48.1475,
      "lon": 11.5805,
      "prb_id": 1014561,
      "rtt_min_ms": 33.178,
      "sol_radius_km": 3315.5047238413326
    },
    {
      "lat": 48.1705,
      "lon": 11.4985,
      "prb_id": 26827,
      "rtt_min_ms": 33.42,
      "sol_radius_km": 3339.687982119999
    },
    {
      "lat": 52.0095,
      "lon": 4.4015,
      "prb_id": 52894,
      "rtt_min_ms": 33.614,
      "sol_radius_km": 3359.074561070666
    },
    {
      "lat": 53.1105,
      "lon": 6.8805,
      "prb_id": 7477,
      "rtt_min_ms": 33.655,
      "sol_radius_km": 3363.1717246633334
    },
    {
      "lat": 52.0085,
      "lon": 4.3685,
      "prb_id": 1014623,
      "rtt_min_ms": 33.703,
      "sol_radius_km": 3367.968403991333
    },
    {
      "lat": 49.4515,
      "lon": 10.9185,
      "prb_id": 15128,
      "rtt_min_ms": 33.853,
      "sol_radius_km": 3382.958026891333
    },
    {
      "lat": 52.1075,
      "lon": 6.6415,
      "prb_id": 26581,
      "rtt_min_ms": 34.415,
      "sol_radius_km": 3439.1191473566664
    },
    {
      "lat": 48.8285,
      "lon": 2.3305,
      "prb_id": 27262,
      "rtt_min_ms": 34.631,
      "sol_radius_km": 3460.7042043326664
    },
    {
      "lat": 47.1415,
      "lon": 8.5695,
      "prb_id": 21658,
      "rtt_min_ms": 35.337,
      "sol_radius_km": 3531.2553627819993
    },
    {
      "lat": 51.5085,
      "lon": -0.1325,
      "prb_id": 1013412,
      "rtt_min_ms": 35.814,
      "sol_radius_km": 3578.922363603999
    },
    {
      "lat": 49.4485,
      "lon": 11.0105,
      "prb_id": 29972,
      "rtt_min_ms": 35.855,
      "sol_radius_km": 3583.019527196666
    },
    {
      "lat": 48.7805,
      "lon": 2.3785,
      "prb_id": 11227,
      "rtt_min_ms": 36.393,
      "sol_radius_km": 3636.782307998
    },
    {
      "lat": 52.5705,
      "lon": 5.9375,
      "prb_id": 10016,
      "rtt_min_ms": 36.823,
      "sol_radius_km": 3679.752560311333
    },
    {
      "lat": 51.5095,
      "lon": -0.2315,
      "prb_id": 23725,
      "rtt_min_ms": 36.909,
      "sol_radius_km": 3688.346610773999
    },
    {
      "lat": 55.4375,
      "lon": 11.7915,
      "prb_id": 1002390,
      "rtt_min_ms": 37.03,
      "sol_radius_km": 3700.438239913333
    },
    {
      "lat": 51.5015,
      "lon": -0.0195,
      "prb_id": 1010069,
      "rtt_min_ms": 37.29,
      "sol_radius_km": 3726.420252939999
    },
    {
      "lat": 51.5115,
      "lon": -0.1285,
      "prb_id": 1005589,
      "rtt_min_ms": 37.299,
      "sol_radius_km": 3727.3196303139994
    },
    {
      "lat": 51.8495,
      "lon": 5.8185,
      "prb_id": 1013125,
      "rtt_min_ms": 38.002,
      "sol_radius_km": 3797.5709963053328
    },
    {
      "lat": 51.1715,
      "lon": -0.6485,
      "prb_id": 61388,
      "rtt_min_ms": 38.34,
      "sol_radius_km": 3831.34761324
    },
    {
      "lat": 51.5195,
      "lon": -0.0705,
      "prb_id": 1000944,
      "rtt_min_ms": 38.397,
      "sol_radius_km": 3837.0436699419993
    },
    {
      "lat": 52.2185,
      "lon": 6.8895,
      "prb_id": 26552,
      "rtt_min_ms": 38.479,
      "sol_radius_km": 3845.2379971273326
    },
    {
      "lat": 42.6575,
      "lon": 20.2795,
      "prb_id": 17350,
      "rtt_min_ms": 38.609,
      "sol_radius_km": 3858.2290036406666
    },
    {
      "lat": 47.3495,
      "lon": 8.7195,
      "prb_id": 16655,
      "rtt_min_ms": 39.227,
      "sol_radius_km": 3919.986249988666
    },
    {
      "lat": 43.8775,
      "lon": 5.4105,
      "prb_id": 1011870,
      "rtt_min_ms": 39.408,
      "sol_radius_km": 3938.073728287999
    },
    {
      "lat": 47.2485,
      "lon": 8.7815,
      "prb_id": 31692,
      "rtt_min_ms": 39.453,
      "sol_radius_km": 3942.570615158
    },
    {
      "lat": 44.8115,
      "lon": 20.4595,
      "prb_id": 18948,
      "rtt_min_ms": 40.297,
      "sol_radius_km": 4026.9122266753325
    },
    {
      "lat": 47.1905,
      "lon": -1.5685,
      "prb_id": 24397,
      "rtt_min_ms": 40.435,
      "sol_radius_km": 4040.702679743333
    },
    {
      "lat": 52.1905,
      "lon": 7.8385,
      "prb_id": 52327,
      "rtt_min_ms": 40.59,
      "sol_radius_km": 4056.1919567399996
    },
    {
      "lat": 51.5095,
      "lon": -0.0195,
      "prb_id": 1012064,
      "rtt_min_ms": 40.975,
      "sol_radius_km": 4094.665322183333
    },
    {
      "lat": 48.7885,
      "lon": 2.1775,
      "prb_id": 1005913,
      "rtt_min_ms": 41.193,
      "sol_radius_km": 4116.450240798
    },
    {
      "lat": 54.1895,
      "lon": 9.1015,
      "prb_id": 15594,
      "rtt_min_ms": 42.018,
      "sol_radius_km": 4198.893166747999
    },
    {
      "lat": 53.6005,
      "lon": 9.4915,
      "prb_id": 53186,
      "rtt_min_ms": 42.91,
      "sol_radius_km": 4288.031457593333
    },
    {
      "lat": 55.6795,
      "lon": 12.5285,
      "prb_id": 1009034,
      "rtt_min_ms": 43.511,
      "sol_radius_km": 4348.089880012666
    },
    {
      "lat": 41.4905,
      "lon": 12.9275,
      "prb_id": 34506,
      "rtt_min_ms": 43.511,
      "sol_radius_km": 4348.089880012666
    },
    {
      "lat": 55.7475,
      "lon": 37.6195,
      "prb_id": 1010850,
      "rtt_min_ms": 43.619,
      "sol_radius_km": 4358.882408500665
    },
    {
      "lat": 52.2315,
      "lon": 21.0075,
      "prb_id": 1015219,
      "rtt_min_ms": 43.846,
      "sol_radius_km": 4381.566704489333
    },
    {
      "lat": 52.4475,
      "lon": 13.4815,
      "prb_id": 50890,
      "rtt_min_ms": 43.939,
      "sol_radius_km": 4390.860270687333
    },
    {
      "lat": 51.5105,
      "lon": -0.1295,
      "prb_id": 1003377,
      "rtt_min_ms": 44.054,
      "sol_radius_km": 4402.352314910666
    },
    {
      "lat": 49.4585,
      "lon": 6.1285,
      "prb_id": 17132,
      "rtt_min_ms": 45.534,
      "sol_radius_km": 4550.249927523999
    },
    {
      "lat": 48.3095,
      "lon": 18.0775,
      "prb_id": 28405,
      "rtt_min_ms": 45.655,
      "sol_radius_km": 4562.341556663333
    },
    {
      "lat": 53.3505,
      "lon": -6.2405,
      "prb_id": 1015056,
      "rtt_min_ms": 45.78,
      "sol_radius_km": 4574.83290908
    },
    {
      "lat": 50.9305,
      "lon": 2.9285,
      "prb_id": 62026,
      "rtt_min_ms": 46.13,
      "sol_radius_km": 4609.8086958466665
    },
    {
      "lat": 50.5515,
      "lon": 5.8615,
      "prb_id": 22588,
      "rtt_min_ms": 46.279,
      "sol_radius_km": 4624.698387927333
    },
    {
      "lat": 47.7605,
      "lon": 16.7995,
      "prb_id": 21447,
      "rtt_min_ms": 46.51,
      "sol_radius_km": 4647.782407193332
    },
    {
      "lat": 47.2085,
      "lon": -1.5315,
      "prb_id": 11632,
      "rtt_min_ms": 47.314,
      "sol_radius_km": 4728.126785937333
    },
    {
      "lat": 52.3515,
      "lon": 20.9395,
      "prb_id": 1012849,
      "rtt_min_ms": 47.638,
      "sol_radius_km": 4760.504371401333
    },
    {
      "lat": 49.2505,
      "lon": 16.6195,
      "prb_id": 27256,
      "rtt_min_ms": 48.104,
      "sol_radius_km": 4807.072133210666
    },
    {
      "lat": 48.3585,
      "lon": 14.5175,
      "prb_id": 52312,
      "rtt_min_ms": 48.235,
      "sol_radius_km": 4820.163070543333
    },
    {
      "lat": 43.8275,
      "lon": 1.3015,
      "prb_id": 11790,
      "rtt_min_ms": 48.321,
      "sol_radius_km": 4828.757121005999
    },
    {
      "lat": 48.7385,
      "lon": 10.1115,
      "prb_id": 34483,
      "rtt_min_ms": 48.934,
      "sol_radius_km": 4890.014713257332
    },
    {
      "lat": 51.4515,
      "lon": -2.6005,
      "prb_id": 1014948,
      "rtt_min_ms": 49.618,
      "sol_radius_km": 4958.367393681333
    },
    {
      "lat": 58.3895,
      "lon": 15.5815,
      "prb_id": 7084,
      "rtt_min_ms": 49.897,
      "sol_radius_km": 4986.248092275332
    },
    {
      "lat": 46.1805,
      "lon": 8.8475,
      "prb_id": 15407,
      "rtt_min_ms": 49.982,
      "sol_radius_km": 4994.742211918666
    },
    {
      "lat": 40.5385,
      "lon": -3.6495,
      "prb_id": 18273,
      "rtt_min_ms": 50.759,
      "sol_radius_km": 5072.388458540666
    },
    {
      "lat": 48.4605,
      "lon": 35.0505,
      "prb_id": 10076,
      "rtt_min_ms": 50.897,
      "sol_radius_km": 5086.178911608666
    },
    {
      "lat": 45.0995,
      "lon": 7.6895,
      "prb_id": 54645,
      "rtt_min_ms": 51.071,
      "sol_radius_km": 5103.566874172666
    },
    {
      "lat": 48.5805,
      "lon": 7.7575,
      "prb_id": 14707,
      "rtt_min_ms": 51.486,
      "sol_radius_km": 5145.038164195999
    },
    {
      "lat": 53.3675,
      "lon": -6.4985,
      "prb_id": 20780,
      "rtt_min_ms": 51.513,
      "sol_radius_km": 5147.7362963179985
    },
    {
      "lat": 58.1975,
      "lon": 8.2485,
      "prb_id": 1008631,
      "rtt_min_ms": 51.815,
      "sol_radius_km": 5177.915403756666
    },
    {
      "lat": 45.2595,
      "lon": 19.8005,
      "prb_id": 18165,
      "rtt_min_ms": 53.288,
      "sol_radius_km": 5325.113500634666
    },
    {
      "lat": 44.4895,
      "lon": 26.0795,
      "prb_id": 64244,
      "rtt_min_ms": 53.309,
      "sol_radius_km": 5327.212047840665
    },
    {
      "lat": 40.6385,
      "lon": -3.1295,
      "prb_id": 1015262,
      "rtt_min_ms": 54.57,
      "sol_radius_km": 5453.224811019999
    },
    {
      "lat": 46.9315,
      "lon": 26.3785,
      "prb_id": 65629,
      "rtt_min_ms": 55.193,
      "sol_radius_km": 5515.481711464666
    },
    {
      "lat": 59.2305,
      "lon": 10.2885,
      "prb_id": 1010426,
      "rtt_min_ms": 55.502,
      "sol_radius_km": 5546.360334638666
    },
    {
      "lat": 44.4285,
      "lon": 26.0595,
      "prb_id": 50243,
      "rtt_min_ms": 56.577,
      "sol_radius_km": 5653.785965421998
    },
    {
      "lat": 46.1585,
      "lon": 20.7295,
      "prb_id": 65342,
      "rtt_min_ms": 56.884,
      "sol_radius_km": 5684.4647269573325
    },
    {
      "lat": 40.4515,
      "lon": -3.5885,
      "prb_id": 1012988,
      "rtt_min_ms": 57.399,
      "sol_radius_km": 5735.929098913999
    },
    {
      "lat": 35.9215,
      "lon": 14.4305,
      "prb_id": 1011679,
      "rtt_min_ms": 57.413,
      "sol_radius_km": 5737.328130384666
    },
    {
      "lat": 38.0675,
      "lon": 23.7695,
      "prb_id": 1013851,
      "rtt_min_ms": 58.799,
      "sol_radius_km": 5875.832245980666
    },
    {
      "lat": 37.9895,
      "lon": 23.7285,
      "prb_id": 52224,
      "rtt_min_ms": 58.838,
      "sol_radius_km": 5879.729547934666
    },
    {
      "lat": 44.4275,
      "lon": 26.0295,
      "prb_id": 50341,
      "rtt_min_ms": 59.01,
      "sol_radius_km": 5896.917648859999
    },
    {
      "lat": 37.9815,
      "lon": 23.7285,
      "prb_id": 35739,
      "rtt_min_ms": 59.216,
      "sol_radius_km": 5917.503397642666
    },
    {
      "lat": 38.0805,
      "lon": 23.8275,
      "prb_id": 61006,
      "rtt_min_ms": 60.847,
      "sol_radius_km": 6080.490563975332
    },
    {
      "lat": 45.8015,
      "lon": 15.9695,
      "prb_id": 11649,
      "rtt_min_ms": 61.067,
      "sol_radius_km": 6102.4753442286665
    },
    {
      "lat": 42.6675,
      "lon": 21.1715,
      "prb_id": 61581,
      "rtt_min_ms": 64.508,
      "sol_radius_km": 6446.337293554665
    },
    {
      "lat": 42.7115,
      "lon": 21.1495,
      "prb_id": 1013748,
      "rtt_min_ms": 65.238,
      "sol_radius_km": 6519.286791668
    },
    {
      "lat": 64.0805,
      "lon": -21.8205,
      "prb_id": 27746,
      "rtt_min_ms": 65.884,
      "sol_radius_km": 6583.842100957332
    },
    {
      "lat": 37.9705,
      "lon": 23.8475,
      "prb_id": 51007,
      "rtt_min_ms": 67.033,
      "sol_radius_km": 6698.662612371332
    },
    {
      "lat": 44.3185,
      "lon": 28.6015,
      "prb_id": 1014092,
      "rtt_min_ms": 67.261,
      "sol_radius_km": 6721.4468391793325
    },
    {
      "lat": 37.9805,
      "lon": 23.7315,
      "prb_id": 18087,
      "rtt_min_ms": 69.658,
      "sol_radius_km": 6960.981013121332
    },
    {
      "lat": 37.0975,
      "lon": -8.3625,
      "prb_id": 1000911,
      "rtt_min_ms": 77.251,
      "sol_radius_km": 7719.755724319332
    },
    {
      "lat": 32.0795,
      "lon": 34.7795,
      "prb_id": 1004045,
      "rtt_min_ms": 84.327,
      "sol_radius_km": 8426.866201922
    },
    {
      "lat": 31.9515,
      "lon": 35.9085,
      "prb_id": 64739,
      "rtt_min_ms": 90.535,
      "sol_radius_km": 9047.23672834333
    },
    {
      "lat": 38.2515,
      "lon": 21.7275,
      "prb_id": 1003309,
      "rtt_min_ms": 94.071,
      "sol_radius_km": 9400.592105505999
    },
    {
      "lat": 40.7095,
      "lon": -74.0105,
      "prb_id": 1012844,
      "rtt_min_ms": 106.453,
      "sol_radius_km": 10637.935510491332
    },
    {
      "lat": 51.5105,
      "lon": 0.0005,
      "prb_id": 7666,
      "rtt_min_ms": 108.255,
      "sol_radius_km": 10818.010846929998
    },
    {
      "lat": 40.5495,
      "lon": -80.1895,
      "prb_id": 11765,
      "rtt_min_ms": 115.832,
      "sol_radius_km": 11575.186665018664
    },
    {
      "lat": 45.4285,
      "lon": -75.6095,
      "prb_id": 52473,
      "rtt_min_ms": 116.377,
      "sol_radius_km": 11629.648961555331
    },
    {
      "lat": 43.2695,
      "lon": -81.1715,
      "prb_id": 1012734,
      "rtt_min_ms": 120.257,
      "sol_radius_km": 12017.380540568665
    },
    {
      "lat": 32.4405,
      "lon": -81.7725,
      "prb_id": 1012406,
      "rtt_min_ms": 128.649,
      "sol_radius_km": 12855.999976414
    },
    {
      "lat": 43.6115,
      "lon": -84.7805,
      "prb_id": 1012459,
      "rtt_min_ms": 129.362,
      "sol_radius_km": 12927.250650598666
    },
    {
      "lat": 43.4415,
      "lon": -80.4995,
      "prb_id": 29379,
      "rtt_min_ms": 129.808,
      "sol_radius_km": 12971.81979602133
    },
    {
      "lat": 43.6485,
      "lon": -79.3805,
      "prb_id": 62653,
      "rtt_min_ms": 130.229,
      "sol_radius_km": 13013.890670960665
    },
    {
      "lat": 36.0505,
      "lon": -85.2505,
      "prb_id": 61246,
      "rtt_min_ms": 131.443,
      "sol_radius_km": 13135.206685631332
    },
    {
      "lat": 43.0775,
      "lon": -89.3825,
      "prb_id": 1012011,
      "rtt_min_ms": 134.465,
      "sol_radius_km": 13437.197621656665
    },
    {
      "lat": 38.2295,
      "lon": -84.8705,
      "prb_id": 1012445,
      "rtt_min_ms": 134.931,
      "sol_radius_km": 13483.765383466
    },
    {
      "lat": 32.7805,
      "lon": -96.7985,
      "prb_id": 1008197,
      "rtt_min_ms": 136.286,
      "sol_radius_km": 13619.171643662663
    },
    {
      "lat": 19.0015,
      "lon": 72.8305,
      "prb_id": 11978,
      "rtt_min_ms": 140.082,
      "sol_radius_km": 13998.509033851997
    },
    {
      "lat": 30.4395,
      "lon": -97.8185,
      "prb_id": 34084,
      "rtt_min_ms": 142.726,
      "sol_radius_km": 14262.72612016933
    },
    {
      "lat": 34.5015,
      "lon": -93.0595,
      "prb_id": 50778,
      "rtt_min_ms": 143.848,
      "sol_radius_km": 14374.848499461332
    },
    {
      "lat": 43.2275,
      "lon": -100.8495,
      "prb_id": 1012660,
      "rtt_min_ms": 148.707,
      "sol_radius_km": 14860.412350601999
    },
    {
      "lat": 10.2485,
      "lon": -61.4715,
      "prb_id": 18923,
      "rtt_min_ms": 151.966,
      "sol_radius_km": 15186.086890809333
    },
    {
      "lat": 30.4175,
      "lon": -97.5695,
      "prb_id": 62661,
      "rtt_min_ms": 152.311,
      "sol_radius_km": 15220.563023479332
    },
    {
      "lat": 43.6215,
      "lon": -116.1995,
      "prb_id": 1012579,
      "rtt_min_ms": 157.306,
      "sol_radius_km": 15719.717466049331
    },
    {
      "lat": 18.3315,
      "lon": -64.7905,
      "prb_id": 61048,
      "rtt_min_ms": 157.365,
      "sol_radius_km": 15725.613384389999
    },
    {
      "lat": 46.7595,
      "lon": -96.9205,
      "prb_id": 50344,
      "rtt_min_ms": 162.544,
      "sol_radius_km": 16243.155097717334
    },
    {
      "lat": 47.6075,
      "lon": -122.3425,
      "prb_id": 7011,
      "rtt_min_ms": 163.922,
      "sol_radius_km": 16380.859766758662
    },
    {
      "lat": 37.4675,
      "lon": -121.9205,
      "prb_id": 60251,
      "rtt_min_ms": 166.31,
      "sol_radius_km": 16619.494563326665
    },
    {
      "lat": 49.2895,
      "lon": -123.1205,
      "prb_id": 33355,
      "rtt_min_ms": 170.506,
      "sol_radius_km": 17038.80428124933
    },
    {
      "lat": 47.6575,
      "lon": -122.3115,
      "prb_id": 1005421,
      "rtt_min_ms": 171.15,
      "sol_radius_km": 17103.1597289
    },
    {
      "lat": 33.2775,
      "lon": -111.8915,
      "prb_id": 1002031,
      "rtt_min_ms": 172.599,
      "sol_radius_km": 17247.959486114
    },
    {
      "lat": 37.2375,
      "lon": -121.7885,
      "prb_id": 1013190,
      "rtt_min_ms": 173.118,
      "sol_radius_km": 17299.823581347995
    },
    {
      "lat": -33.9725,
      "lon": 18.4685,
      "prb_id": 22221,
      "rtt_min_ms": 173.911,
      "sol_radius_km": 17379.068721079333
    },
    {
      "lat": 37.3215,
      "lon": -122.0405,
      "prb_id": 1011258,
      "rtt_min_ms": 177.193,
      "sol_radius_km": 17707.041670131333
    },
    {
      "lat": 45.4275,
      "lon": -122.7115,
      "prb_id": 12721,
      "rtt_min_ms": 177.63,
      "sol_radius_km": 17750.711438179995
    },
    {
      "lat": 12.8775,
      "lon": 121.7705,
      "prb_id": 53161,
      "rtt_min_ms": 178.647,
      "sol_radius_km": 17852.341081442
    },
    {
      "lat": 32.7995,
      "lon": -96.7905,
      "prb_id": 1012554,
      "rtt_min_ms": 179.992,
      "sol_radius_km": 17986.74803344533
    },
    {
      "lat": 9.0175,
      "lon": -79.4725,
      "prb_id": 1004510,
      "rtt_min_ms": 194.161,
      "sol_radius_km": 19402.66781257933
    },
    {
      "lat": 14.5385,
      "lon": 121.0215,
      "prb_id": 65792,
      "rtt_min_ms": 195.48,
      "sol_radius_km": 19534.476563279997
    },
    {
      "lat": 1.3505,
      "lon": 103.8215,
      "prb_id": 7186,
      "rtt_min_ms": 195.607,
      "sol_radius_km": 19547.16777733533
    },
    {
      "lat": 1.3715,
      "lon": 103.8015,
      "prb_id": 1011388,
      "rtt_min_ms": 196.777,
      "sol_radius_km": 19664.086835955328
    },
    {
      "lat": -3.7095,
      "lon": -38.5385,
      "prb_id": 1012397,
      "rtt_min_ms": 198.058,
      "sol_radius_km": 19792.098215521328
    },
    {
      "lat": -12.0515,
      "lon": -77.0285,
      "prb_id": 1012282,
      "rtt_min_ms": 202.401,
      "sol_radius_km": 20226.097763885995
    },
    {
      "lat": 1.4405,
      "lon": 103.6405,
      "prb_id": 1007977,
      "rtt_min_ms": 203.944,
      "sol_radius_km": 20380.29101811733
    },
    {
      "lat": -21.1115,
      "lon": 55.3005,
      "prb_id": 65273,
      "rtt_min_ms": 205.567,
      "sol_radius_km": 20542.47873789533
    },
    {
      "lat": -26.1985,
      "lon": 28.0475,
      "prb_id": 1011519,
      "rtt_min_ms": 205.737,
      "sol_radius_km": 20559.466977181997
    },
    {
      "lat": -31.9395,
      "lon": 115.9385,
      "prb_id": 64926,
      "rtt_min_ms": 212.336,
      "sol_radius_km": 21218.910453962664
    },
    {
      "lat": 28.4575,
      "lon": 77.0275,
      "prb_id": 1010710,
      "rtt_min_ms": 218.08,
      "sol_radius_km": 21792.913080213333
    },
    {
      "lat": -12.0395,
      "lon": -77.0305,
      "prb_id": 1013447,
      "rtt_min_ms": 236.374,
      "sol_radius_km": 23621.04748909733
    },
    {
      "lat": 35.6475,
      "lon": 139.7885,
      "prb_id": 6631,
      "rtt_min_ms": 260.941,
      "sol_radius_km": 26076.04792765933
    },
    {
      "lat": 35.7105,
      "lon": 139.3675,
      "prb_id": 50417,
      "rtt_min_ms": 265.395,
      "sol_radius_km": 26521.139796969994
    },
    {
      "lat": -25.3325,
      "lon": -57.3885,
      "prb_id": 60680,
      "rtt_min_ms": 273.846,
      "sol_radius_km": 27365.655151155992
    },
    {
      "lat": 34.7515,
      "lon": 135.5195,
      "prb_id": 52158,
      "rtt_min_ms": 275.247,
      "sol_radius_km": 27505.658229041997
    },
    {
      "lat": -36.8515,
      "lon": 174.7695,
      "prb_id": 1009342,
      "rtt_min_ms": 296.685,
      "sol_radius_km": 29647.975133909993
    },
    {
      "lat": -33.8995,
      "lon": 151.1885,
      "prb_id": 1007336,
      "rtt_min_ms": 303.971,
      "sol_radius_km": 30376.07108357266
    },
    {
      "lat": -6.2105,
      "lon": 106.8405,
      "prb_id": 1011374,
      "rtt_min_ms": 365.491,
      "sol_radius_km": 36523.81508895933
    }
  ],
  "measurement_id": 182343151,
  "nearest_probe_rtt_ms": 2.986,
  "probes_responding": 167,
  "public_results_url": "https://atlas.ripe.net/api/v2/measurements/182343151/results/",
  "schema_version": 1,
  "target": "87.116.91.147"
}


==> anc/data/v100/ripe_v100_robust.json <==
{
  "measurement_id": 182343151,
  "probes_total": 167,
  "inliers": 167,
  "binding_radius_km": 298,
  "consensus_err_km": 270,
  "decoys_rejected": 11,
  "decoys_total": 11
}

==> anc/data_full_manifest.tsv <==
path	bytes	sha256	compression	compressed_bytes
data/b200/b200_die_affinity.csv	7772622	1fc4956b18594e5cb7a6469cbe55e91465a2d91d60e97f28a5c84c6e34410a89	lzma-preset-9e	1676828
data/b200/b200_die_affinity_64.csv	22853706	c778cfb77b077573dcce4c89c2273908da0cbb8cdf487583805b63e15ca9a9c4	lzma-preset-9e	4904608
data/b200/device_info_b200.json	940	c83e972dd3d64a16dcbc6d144ae0718cf833e9e98ac6fbfeeab73e29c2cf8d57	lzma-preset-9e	532
data/b200/noc_sweep_b200.csv	1709	8a5fd2cb459f6d64d98a0eb36e8e80880114d5522d95029c0edb74f4037e68af	lzma-preset-9e	732
data/b200/nvhbi_summary.json	383	a6a3f208d5211f44a387c42f3f8d24ea0e2f79effa807d0ee35e85f513a0ac6f	lzma-preset-9e	296
data/b200/ripe_alibi_b200.json	27806	0bcadf7a4629a8a4391c53c9685656990b1291f0e3a58be4248aef457ff0c6ab	lzma-preset-9e	4548
data/b200/ripe_alibi_b200_run.log	116	09fa33d473ec0901a4fbcda06a0cc328441a68ff29349aa3468dc4f223d24370	lzma-preset-9e	168
data/b200/ripe_alibi_robust.json	247	4325f9be52b60abafcd1222b56fa3f76a9d453e87445d0c98ab90c91f51d76ef	lzma-preset-9e	224
data/b200/topology_chain_uniform.summary.csv	12830	a6916511953a5e9017466ae829f5e736aa0c185a79184cd7445c6aea3beec128	lzma-preset-9e	4356
data/b200/topology_placement_fingerprint.summary.csv	425246	dfa606f459a2cca84644ba9d2fcf90efe6a0fd206caa760b0d662ee0d81fda01	lzma-preset-9e	98660
data/b200/topology_slice_sweep.summary.csv	1680479	88502a82c9cf25091d31d9b503f490d2522869f75d804fd3eb1edee200dad051	lzma-preset-9e	400412
data/box1/device_info_box1.json	952	1cb0b162383bb38debcbf331d04b2c8b728a7dfadec6228f853b6e0da28a4a40	lzma-preset-9e	544
data/box1/stability_snapshots_box1.csv	16987278	dcd8d197dee5f04b8734341ce0c2e101c1d685de1370581fbcf296a1f0c9233d	lzma-preset-9e	4059492
data/box1/stability_snapshots_box1_slice.csv	566706	7697b010c291feb0bcdc34d0ea5773acfc5552b689912ae71e14ec05318dd49b	lzma-preset-9e	157060
data/box1/stability_summary.json	327	79825d0136b91b0fdafb27497cd317c9c2fe42cc9f58e151066060611214f5ea	lzma-preset-9e	272
data/box2/device_info_box2.json	980	4923ab455855923c8242222dd9c37c3aba5b1b199e78998e97a779d74056a0f3	lzma-preset-9e	564
data/box2/network_alibi_box2.json	21817	fac431c8e8467371d380acf73d3a63393b4b544c698677ecdbcdf6be9369a8b6	lzma-preset-9e	4012
data/box2/noc_congestion_summary.json	2549	bc6fefded82912fdb05bfc8593544f7527f88f6f58e63e1eaced3590ced5aae0	lzma-preset-9e	536
data/box2/noc_sweep.csv	93806	9cf6b74800096a1a6073060ac5d84dc70ca5d406f70d1690c9ad110187d0dbfc	lzma-preset-9e	19160
data/box2/ripe_alibi_run.log	2136	bc1989a3810e276bb3d1059a2e4863271a66d342623ee216df332559c6d00af2	lzma-preset-9e	704
data/box2/stability_snapshots_box2.csv	1255653	280905f99b7b844fecf8b0314a0a752b142f3a2306449f6a44b51fe24c1b1679	lzma-preset-9e	327428
data/crossdie_summary.json	682	cb05bfaf560c173c8f42994d2b89e297a76b097a13c625edb67ec1c1abe339d7	lzma-preset-9e	376
data/h200/device_info_h200.json	939	e03402f15057e1ad37a6f912acc074f3e2ceb23a498c15f14d8ebf9fed825db4	lzma-preset-9e	524
data/h200/h200_die_affinity.csv	20387893	e93b32ea0e43700c18486293efbae98d3c6d2a40972c7f3fe2be423823e138cb	lzma-preset-9e	3982844
data/h200/ripe_alibi_h200.json	26463	477cd1dccea1adc10bf4d81ec8a11a9273458d39b38f5978d8ddba0073786371	lzma-preset-9e	4388
data/h200/ripe_alibi_h200_run.log	117	c512b06e3dfd907998e4c9c459e520c46f275164d8cba941c386488e72fee180	lzma-preset-9e	168
data/h200/ripe_h200_robust.json	176	9dd036d4a8a0babbc4d978b49d0a09ff83dad88c8dc794da0881f6d722aeb0b6	lzma-preset-9e	188
data/network_probe_vast_rtx5090.json	3041	d56073701de62c619961f800f2bb90a76b7fe9f01687428233f6222908997691	lzma-preset-9e	1464
data/rtx5090_stability_live_summary.json	2390	56b69be2697fa4d60cdbdb8afaaeab9766cbedb9b21ce810786cd8a8df613a3a	lzma-preset-9e	756
data/v100/device_info_v100.json	921	18747ade10f3515c1d612787c58d1e649d36a4c92ceb99e8b869d82076e74fc9	lzma-preset-9e	524
data/v100/noc_sweep_v100.csv	17563	6e881628b266ea8524548043aecc1fe3e4c160e4b9b6001a99c3cf6548a7c7fe	lzma-preset-9e	5092
data/v100/ripe_alibi_v100.json	27435	ef334c1239355e4eeb27f260d55be66514f29e0e51ae7fa71467477cf945ef8f	lzma-preset-9e	4484
data/v100/ripe_alibi_v100_run.log	117	8861fc5884bac71bdb73ee3bea629595e8724d27e8d2753e618b79662b8222f4	lzma-preset-9e	168
data/v100/ripe_v100_robust.json	176	d6bffea2ccbcca727f275f0d1073b3cefd4e5edb0969d3bf4a51d822a1e12c0e	lzma-preset-9e	188
data/v100/v100_die_affinity.csv	4196446	afcdc02a9433ddfaa0bc7eac4c01c7e557b5a263ea13dfe65c0ab1bb3848a497	lzma-preset-9e	887504


==> anc/requirements.txt <==
matplotlib
numpy


==> anc/scripts/cross_die_fingerprint.py <==
#!/usr/bin/env python3
"""Cross-die fingerprint analysis for the attestation argument.

Reads per-SM topology-fingerprint snapshot CSVs from two physical Blackwell
dies and quantifies:

  1. within-die stability under sustained heavy-VRAM load (identity persistence):
     correlation of each snapshot's full SM x probe fingerprint map to the first;
  2. cross-die separability (anti-substitution): correlation/distance of the two
     device signatures, the per-SM mean-latency separation, and a leave-one-out
     1-NN classifier on *shape-normalised* per-SM probe vectors, so that the dies
     are distinguished by latency geometry, not merely by SM count or a global
     offset.

Pure standard library; emits JSON and LaTeX macros.
"""

from __future__ import annotations

import csv
import json
import math
import pathlib
import statistics

ROOT = pathlib.Path(__file__).resolve().parents[1]
OUT_JSON = ROOT / "data" / "crossdie_summary.json"
OUT_TEX = ROOT / "paper" / "crossdie_results.tex"

BOX1 = ROOT / "data" / "box1" / "stability_snapshots_box1_slice.csv"
BOX2 = ROOT / "data" / "box2" / "stability_snapshots_box2.csv"


def pearson(a: list[float], b: list[float]) -> float:
    n = len(a)
    ma, mb = sum(a) / n, sum(b) / n
    num = sum((x - ma) * (y - mb) for x, y in zip(a, b))
    da = math.sqrt(sum((x - ma) ** 2 for x in a))
    db = math.sqrt(sum((y - mb) ** 2 for y in b))
    return num / (da * db) if da > 0 and db > 0 else 0.0


def load(path: pathlib.Path) -> tuple[list[str], dict]:
    rows = list(csv.DictReader(path.open()))
    lat_cols = [c for c in rows[0].keys() if c.startswith("lat_")]
    # snap -> smid -> 32-vector
    snaps: dict[int, dict[int, list[float]]] = {}
    for r in rows:
        s = int(r["snapshot"])
        sm = int(r["smid"])
        snaps.setdefault(s, {})[sm] = [float(r[c]) for c in lat_cols]
    return lat_cols, snaps


def map_correlation_min(snaps: dict) -> tuple[float, float]:
    """Min/mean correlation of each snapshot's flattened (smid,probe) map to snap 0."""
    keys = sorted(snaps)
    ref_smids = sorted(snaps[keys[0]])
    def flat(snap):
        return [v for sm in ref_smids if sm in snap for v in snap[sm]]
    ref = flat(snaps[keys[0]])
    corrs = []
    for k in keys[1:]:
        cur = flat(snaps[k])
        if len(cur) == len(ref):
            corrs.append(pearson(ref, cur))
    if not corrs:
        return 1.0, 1.0
    return min(corrs), sum(corrs) / len(corrs)


def per_sm_mean_fingerprint(snaps: dict) -> dict[int, list[float]]:
    """Average each SM's probe vector over all snapshots."""
    keys = sorted(snaps)
    smids = sorted(snaps[keys[0]])
    out = {}
    for sm in smids:
        vecs = [snaps[k][sm] for k in keys if sm in snaps[k]]
        ndim = len(vecs[0])
        out[sm] = [sum(v[j] for v in vecs) / len(vecs) for j in range(ndim)]
    return out


def zshape(vec: list[float]) -> list[float]:
    m = statistics.mean(vec)
    sd = statistics.pstdev(vec)
    return [(x - m) / sd for x in vec] if sd > 0 else [0.0] * len(vec)


def main() -> int:
    _, s1 = load(BOX1)
    _, s2 = load(BOX2)

    w1_min, w1_mean = map_correlation_min(s1)
    w2_min, w2_mean = map_correlation_min(s2)

    fp1 = per_sm_mean_fingerprint(s1)
    fp2 = per_sm_mean_fingerprint(s2)

    # Device signature = mean probe vector over SMs.
    def sig(fp):
        sms = list(fp)
        ndim = len(next(iter(fp.values())))
        return [sum(fp[sm][j] for sm in sms) / len(sms) for j in range(ndim)]
    sig1, sig2 = sig(fp1), sig(fp2)
    sig_corr = pearson(sig1, sig2)
    sig_dist = math.sqrt(sum((a - b) ** 2 for a, b in zip(sig1, sig2)))

    # Per-SM mean latency (magnitude) separation.
    lat1 = [statistics.mean(v) for v in fp1.values()]
    lat2 = [statistics.mean(v) for v in fp2.values()]
    m1, sd1 = statistics.mean(lat1), statistics.pstdev(lat1)
    m2, sd2 = statistics.mean(lat2), statistics.pstdev(lat2)
    dprime = abs(m1 - m2) / math.sqrt((sd1 ** 2 + sd2 ** 2) / 2 + 1e-12)

    # Shape-only 1-NN leave-one-out classification (correlation distance).
    samples = [(zshape(v), 0) for v in fp1.values()] + [(zshape(v), 1) for v in fp2.values()]
    correct = 0
    for i, (xi, yi) in enumerate(samples):
        best_d, best_lab = float("inf"), None
        for j, (xj, yj) in enumerate(samples):
            if i == j:
                continue
            d = 1.0 - pearson(xi, xj)
            if d < best_d:
                best_d, best_lab = d, yj
        correct += int(best_lab == yi)
    shape_acc = 100.0 * correct / len(samples)

    summary = {
        "box1": {"n_sm": len(fp1), "n_snap": len(s1),
                 "map_corr_min": w1_min, "map_corr_mean": w1_mean,
                 "mean_latency_cycles": m1, "sd_latency_cycles": sd1},
        "box2": {"n_sm": len(fp2), "n_snap": len(s2),
                 "map_corr_min": w2_min, "map_corr_mean": w2_mean,
                 "mean_latency_cycles": m2, "sd_latency_cycles": sd2},
        "cross_die": {
            "signature_correlation": sig_corr,
            "signature_l2_distance_cycles": sig_dist,
            "mean_latency_dprime": dprime,
            "shape_1nn_loo_accuracy_pct": shape_acc,
            "n_samples": len(samples),
        },
    }
    OUT_JSON.write_text(json.dumps(summary, indent=2, sort_keys=True) + "\n", encoding="utf-8")

    def m(name, val):
        return f"\\newcommand{{\\{name}}}{{{val}}}"
    tex = [
        "% Auto-generated by scripts/cross_die_fingerprint.py. Do not edit manually.",
        m("CrossBoxOneSM", len(fp1)),
        m("CrossBoxTwoSM", len(fp2)),
        m("CrossBoxOneSnap", len(s1)),
        m("CrossBoxTwoSnap", len(s2)),
        m("CrossWithinCorrOneMin", f"{w1_min:.5f}"),
        m("CrossWithinCorrTwoMin", f"{w2_min:.5f}"),
        m("CrossSigCorr", f"{sig_corr:.4f}"),
        m("CrossSigDist", f"{sig_dist:.2f}"),
        m("CrossMeanLatOne", f"{m1:.1f}"),
        m("CrossMeanLatTwo", f"{m2:.1f}"),
        m("CrossLatDprime", f"{dprime:.2f}"),
        m("CrossShapeAcc", f"{shape_acc:.1f}"),
        m("CrossNSamples", len(samples)),
    ]
    OUT_TEX.write_text("\n".join(tex) + "\n", encoding="utf-8")
    print(OUT_JSON)
    print(f"within-die corr_min: box1={w1_min:.5f} box2={w2_min:.5f}")
    print(f"cross-die: sig_corr={sig_corr:.4f} mean_lat box1={m1:.1f} box2={m2:.1f} "
          f"d'={dprime:.2f} shape-1NN-LOO={shape_acc:.1f}%")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/extract_data_full.py <==
#!/usr/bin/env python3
"""Restore the full measurement data tree from the arXiv SQLite payload."""

from __future__ import annotations

import argparse
import hashlib
import lzma
import pathlib
import sqlite3


def sha256_bytes(data: bytes) -> str:
    return hashlib.sha256(data).hexdigest()


def restore(store: pathlib.Path, output: pathlib.Path) -> None:
    conn = sqlite3.connect(store)
    try:
        rows = conn.execute(
            "SELECT path, bytes, sha256, compression, payload FROM files ORDER BY path"
        )
        count = 0
        for rel, size, digest, compression, payload in rows:
            if compression != "lzma-preset-9e":
                raise RuntimeError(f"unsupported compression for {rel}: {compression}")
            raw = lzma.decompress(payload)
            if len(raw) != size:
                raise RuntimeError(f"size mismatch for {rel}: {len(raw)} != {size}")
            actual = sha256_bytes(raw)
            if actual != digest:
                raise RuntimeError(f"sha256 mismatch for {rel}: {actual} != {digest}")
            target = output / rel
            target.parent.mkdir(parents=True, exist_ok=True)
            target.write_bytes(raw)
            count += 1
    finally:
        conn.close()
    print(f"restored {count} files under {output}")


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("store", type=pathlib.Path, help="path to anc/data_full.sqlite")
    parser.add_argument("output", type=pathlib.Path, help="directory for restored data tree")
    args = parser.parse_args()
    restore(args.store, args.output)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/make_alibi_tex.py <==
#!/usr/bin/env python3
"""Generate LaTeX macros/tables for the network-alibi and cross-die attestation
sections from measured JSON artifacts. Auto-generated; do not edit the output.
"""

from __future__ import annotations

import json
import pathlib

ROOT = pathlib.Path(__file__).resolve().parents[1]
DATA = ROOT / "data" / "box2"
OUT = ROOT / "paper" / "alibi_results.tex"


def tex_escape(s: str) -> str:
    if s is None:
        return "--"
    return (s.replace("\\", r"\textbackslash{}").replace("&", r"\&")
             .replace("%", r"\%").replace("_", r"\_").replace("#", r"\#"))


def load(name: str) -> dict:
    p = DATA / name
    return json.loads(p.read_text(encoding="utf-8")) if p.exists() else {}


def gib(n: int) -> float:
    return n / (1024 ** 3)


def main() -> int:
    a = load("network_alibi_box2.json")
    d2 = load("device_info_box2.json")
    d1 = json.loads((ROOT / "data" / "box1" / "device_info_box1.json").read_text()) \
        if (ROOT / "data" / "box1" / "device_info_box1.json").exists() else {}

    lines: list[str] = ["% Auto-generated by scripts/make_alibi_tex.py. Do not edit manually."]

    def mac(name: str, val) -> None:
        lines.append(f"\\newcommand{{\\{name}}}{{{val}}}")

    cf = a.get("cloudflare_trace", {})
    asn = a.get("origin_as", {})
    ml = a.get("rtt_multilateration", {}) or {}
    decoys = a.get("decoy_rejection", []) or []
    n_rej = sum(1 for r in decoys if r.get("rejected"))
    n_dec = len(decoys)

    mac("AlibiIP", tex_escape(cf.get("ip")))
    mac("AlibiColo", tex_escape(cf.get("colo")))
    mac("AlibiLoc", tex_escape(cf.get("loc")))
    mac("AlibiAS", tex_escape(asn.get("asn")))
    mac("AlibiASName", tex_escape(asn.get("as_name")))
    mac("AlibiAnchorsTotal", a.get("anchor_count", "--"))
    mac("AlibiAnchorsReachable", a.get("anchor_reachable", "--"))
    br = ml.get("binding_radius_km") or a.get("tightest_radius_km")
    mac("AlibiBindingRadiusKm", f"{br:.0f}" if br else "--")
    na = a.get("nearest_anchor") or {}
    mac("AlibiNearestCity", tex_escape(na.get("city")))
    mac("AlibiNearestCountry", tex_escape(na.get("country")))
    mac("AlibiNearestRtt", f"{na.get('rtt_min_ms'):.1f}" if na.get("rtt_min_ms") else "--")
    mac("AlibiDecoyRejected", n_rej)
    mac("AlibiDecoyTotal", n_dec)

    # Decoy table rows (sorted: rejected by descending violation, accepted last)
    drows = []
    for r in sorted(decoys, key=lambda r: (-int(r.get("rejected", False)), -r.get("max_violation_km", 0))):
        verdict = "rejected" if r.get("rejected") else "accepted"
        drows.append(f"{tex_escape(r['name'])} & {r['max_violation_km']:.0f} & {verdict} \\\\")
    mac("DecoyRows", "%\n" + "\n".join(drows))

    # Nearest-anchor sample rows (tightest disks)
    anchors = [x for x in a.get("anchors", []) if x.get("ping", {}).get("reachable")]
    anchors.sort(key=lambda x: x["ping"]["rtt_min_ms"])
    arows = []
    for x in anchors[:8]:
        city = tex_escape(str(x.get("city")))
        arows.append(f"{city}, {tex_escape(x.get('country'))} & "
                     f"{x['ping']['rtt_min_ms']:.1f} & {x['sol_radius_km']:.0f} \\\\")
    mac("AnchorRows", "%\n" + "\n".join(arows))

    # Cross-die device descriptor table
    def desc_row(label: str, d: dict) -> str:
        if not d:
            return f"{label} & -- & -- & -- & -- & -- \\\\"
        short = (d.get('name', '?').replace('NVIDIA ', '').replace('GeForce ', '')
                 .replace(' Workstation Edition', '').replace(' Blackwell', '')
                 .replace('Tesla ', '').replace('-SXM2-32GB', ''))
        return (f"{label}: {tex_escape(short)} & "
                f"{d.get('multiprocessor_count','?')} & "
                f"{gib(d.get('global_memory_bytes',0)):.0f} & "
                f"{d.get('l2_cache_bytes',0)//(1024*1024)} & "
                f"{d.get('core_clock_khz',0)/1e6:.2f} & "
                f"\\texttt{{{tex_escape(d.get('uuid_hex','?')[:12])}}} \\\\")
    d3 = json.loads((ROOT / "data" / "b200" / "device_info_b200.json").read_text()) \
        if (ROOT / "data" / "b200" / "device_info_b200.json").exists() else {}
    d4 = json.loads((ROOT / "data" / "v100" / "device_info_v100.json").read_text()) \
        if (ROOT / "data" / "v100" / "device_info_v100.json").exists() else {}
    crows = [desc_row("box1", d1), desc_row("box2", d2)]
    if d3:
        crows.append(desc_row("box3", d3))
    if d4:
        crows.append(desc_row("box4", d4))
    mac("CrossDieRows", "%\n" + "\n".join(crows))

    OUT.write_text("\n".join(lines) + "\n", encoding="utf-8")
    print(OUT)
    print(f"decoys rejected {n_rej}/{n_dec}; binding radius {br:.0f} km; "
          f"colo {cf.get('colo')} AS{asn.get('asn')}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/make_b200net_tex.py <==
#!/usr/bin/env python3
"""LaTeX macros for the probe-anchored B200 network alibi (RIPE Atlas)."""

from __future__ import annotations

import json
import pathlib

ROOT = pathlib.Path(__file__).resolve().parents[1]
SRC = ROOT / "data" / "b200" / "ripe_alibi_robust.json"
OUT = ROOT / "paper" / "b200net_results.tex"


def main() -> int:
    if not SRC.exists():
        print(f"missing {SRC}")
        return 1
    s = json.loads(SRC.read_text())
    lines = ["% Auto-generated by scripts/make_b200net_tex.py. Do not edit manually."]

    def m(name, val):
        lines.append(f"\\newcommand{{\\{name}}}{{{val}}}")

    m("BnetMid", s["measurement_id"])
    m("BnetProbes", s["probes_total"])
    m("BnetInliers", s["inliers"])
    m("BnetOutliers", s["outliers"])
    m("BnetBindingKm", f"{s['binding_radius_km']:.0f}")
    m("BnetBindingMs", f"{s['binding_rtt_ms']:.2f}")
    m("BnetConsensusErrKm", f"{s['consensus_err_km']:.0f}")
    m("BnetDecoysRej", s["decoys_rejected"])
    m("BnetDecoysTotal", s["decoys_total"])
    OUT.write_text("\n".join(lines) + "\n", encoding="utf-8")
    print(OUT)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/make_congestion_figure.py <==
#!/usr/bin/env python3
"""Figure 3: the on-chip network treated as a congestion-controlled fabric.

From the offered-load sweep it plots achieved goodput against the number of
concurrently injecting warps -- the classic network load/throughput curve with
a saturation knee -- and, on a twin axis, the effective per-line service time.
"""

from __future__ import annotations

import argparse
import csv
import pathlib
from collections import defaultdict

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

ROOT = pathlib.Path(__file__).resolve().parents[1]
FIG = ROOT / "figures"
DEFAULT_SRC = ROOT / "data" / "box2" / "noc_sweep.csv"

INK = "#2B2B33"
BLUE = "#2F5D8C"
GOLD = "#B07A1E"

plt.rcParams.update({
    "font.family": "serif", "mathtext.fontset": "cm", "font.size": 8.5,
    "axes.edgecolor": INK, "axes.linewidth": 0.7, "axes.titlesize": 9,
    "xtick.color": INK, "ytick.color": INK, "text.color": INK,
    "axes.labelcolor": INK, "figure.dpi": 200,
})


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--source", type=pathlib.Path, default=DEFAULT_SRC)
    ap.add_argument("--output", type=pathlib.Path, default=FIG / "noc_congestion.pdf")
    args = ap.parse_args()

    gbps = defaultdict(list)
    ns = defaultdict(list)
    warps = {}
    with args.source.open() as f:
        for row in csv.DictReader(f):
            b = int(row["load_blocks"])
            gbps[b].append(float(row["achieved_GBps"]))
            ns[b].append(float(row["line_service_ns"]))
            warps[b] = int(row["resident_warps"])
    loads = sorted(gbps)
    x = np.array([warps[b] for b in loads])
    g_med = np.array([np.median(gbps[b]) for b in loads])
    g_lo = np.array([np.percentile(gbps[b], 5) for b in loads])
    g_hi = np.array([np.percentile(gbps[b], 95) for b in loads])
    l_med = np.array([np.median(ns[b]) for b in loads])
    peak = g_med.max()
    knee = next((i for i, v in enumerate(g_med) if v >= 0.95 * peak), len(loads) - 1)

    fig, ax = plt.subplots(figsize=(4.6, 2.9),
                           gridspec_kw=dict(left=0.135, right=0.85, bottom=0.17, top=0.93))
    ax.fill_between(x, g_lo, g_hi, color=BLUE, alpha=0.15, lw=0)
    ax.plot(x, g_med, "o-", color=BLUE, ms=3.4, lw=1.1, mfc="white", mec=BLUE,
            label="achieved goodput")
    ax.axvline(x[knee], color=GOLD, lw=0.9, ls="--")
    ax.axhline(peak, color=BLUE, lw=0.6, ls=":")
    ax.set_ylim(top=peak * 1.10)
    ax.set_xscale("log", base=2)
    ax.set_xlabel("offered load (concurrent warps)")
    ax.set_ylabel("achieved goodput (GB/s)", color=BLUE)
    ax.tick_params(axis="y", colors=BLUE)
    ax.spines["top"].set_visible(False)

    ax2 = ax.twinx()
    ax2.plot(x, l_med, "s--", color=GOLD, ms=2.8, lw=0.9, alpha=0.8)
    ax2.set_ylabel("per-line service time (ns)", color=GOLD)
    ax2.tick_params(axis="y", colors=GOLD)
    ax2.spines["top"].set_visible(False)

    args.output.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(args.output)
    plt.close(fig)
    print(args.output)
    print(f"peak={peak:.0f} GB/s knee={x[knee]} warps loads={len(loads)}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/make_figures.py <==
#!/usr/bin/env python3
"""Build the manuscript figures.

Figure 1 (``pipeline_certificate``) is a vector TikZ drawing compiled to a
self-contained PDF.  Figure 2 (``b200_protocol``) is a data-driven matplotlib
figure generated from the measured Blackwell fingerprint.  Only the resulting
PDFs are shipped to arXiv.
"""

from __future__ import annotations

import pathlib
import shutil
import subprocess
import sys

ROOT = pathlib.Path(__file__).resolve().parents[1]
FIG = ROOT / "figures"
TIKZ_FIGURES = ("pipeline_certificate",)


def build_tikz() -> int:
    if shutil.which("pdflatex") is None:
        print("pdflatex not found; cannot build TikZ figures", file=sys.stderr)
        return 1
    for name in TIKZ_FIGURES:
        src = FIG / f"{name}.tex"
        if not src.exists():
            print(f"missing figure source: {src}", file=sys.stderr)
            return 1
        for _ in range(2):
            proc = subprocess.run(
                ["pdflatex", "-interaction=nonstopmode", "-halt-on-error", src.name],
                cwd=FIG, stdout=subprocess.PIPE, stderr=subprocess.STDOUT, text=True,
            )
            if proc.returncode != 0:
                sys.stdout.write(proc.stdout[-3000:])
                return proc.returncode
        for ext in ("aux", "log", "out"):
            (FIG / f"{name}.{ext}").unlink(missing_ok=True)
        print(FIG / f"{name}.pdf")
    return 0


def build_data_figure() -> int:
    proc = subprocess.run(
        [sys.executable, str(ROOT / "scripts" / "make_protocol_figure.py")],
        stdout=subprocess.PIPE, stderr=subprocess.STDOUT, text=True,
    )
    sys.stdout.write(proc.stdout)
    return proc.returncode


def main() -> int:
    rc = build_tikz()
    if rc:
        return rc
    return build_data_figure()


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/make_memtopo_tex.py <==
#!/usr/bin/env python3
"""Memory-partition topology recovered by the die-affinity probe across parts.

The same cache-bypassing full-HBM probe reports a single unified domain on a
Volta V100, the two-way partitioned L2 of a Hopper H200, and the two-die NV-HBI
boundary of a Blackwell B200.  This emits a comparison table and the per-part
macros the prose cites.
"""

from __future__ import annotations

import csv
import pathlib

import numpy as np

ROOT = pathlib.Path(__file__).resolve().parents[1]
OUT = ROOT / "paper" / "memtopo_results.tex"

PARTS = [
    ("V100",  "Volta",     "unified L2",         ROOT / "data/v100/v100_die_affinity.csv"),
    ("H200",  "Hopper",    "two-way L2 split",   ROOT / "data/h200/h200_die_affinity.csv"),
    ("B200",  "Blackwell", "two-die NV-HBI",     ROOT / "data/b200/b200_die_affinity_64.csv"),
]


def analyze(path: pathlib.Path):
    csv.field_size_limit(10 ** 7)
    rows = list(csv.DictReader(path.open()))
    lat = [c for c in rows[0] if c.startswith("lat_")]
    from collections import defaultdict
    acc = defaultdict(list)
    for r in rows:
        try:
            acc[int(r["smid"])].append([float(r[c]) for c in lat])
        except (ValueError, KeyError):
            pass
    sm = sorted(acc)
    F = np.array([np.mean(acc[s], 0) for s in sm])
    Z = (F - F.mean(0)) / (F.std(0) + 1e-9)
    d2 = np.sum((Z[:, None] - Z[None]) ** 2, axis=2)
    sig = np.median(np.sqrt(d2[d2 > 0]))
    W = np.exp(-d2 / (2 * sig ** 2))
    np.fill_diagonal(W, 0.0)
    deg = W.sum(1)
    Dm = np.diag(1.0 / np.sqrt(deg + 1e-12))
    val, vec = np.linalg.eigh(np.eye(len(W)) - Dm @ W @ Dm)
    fied = vec[:, 1]
    die = (fied > np.median(fied)).astype(int)
    g0, g1 = F[die == 0].mean(0), F[die == 1].mean(0)
    anti = float(np.corrcoef(g0, g1)[0, 1])
    rd = (g0 > g1).astype(int)
    B = np.zeros((2, 2))
    for s in range(2):
        for rr in range(2):
            B[s, rr] = F[np.ix_(die == s, rd == rr)].mean()
    same = np.mean([min(B[0, 0], B[0, 1]), min(B[1, 0], B[1, 1])])
    cross = np.mean([max(B[0, 0], B[0, 1]), max(B[1, 0], B[1, 1])])
    # only report a penalty when the bipartition is real (|anti| large)
    pen = (cross - same) if abs(anti) > 0.4 else 0.0
    return F.shape[0], int((die == 0).sum()), int((die == 1).sum()), anti, pen


def main() -> int:
    lines = ["% Auto-generated by scripts/make_memtopo_tex.py. Do not edit manually."]
    rows_tex = []
    macros = {}
    for short, gen, topo, path in PARTS:
        if not path.exists():
            continue
        n, a, b, anti, pen = analyze(path)
        split = f"{a}/{b}" if abs(anti) > 0.4 else "--"
        penstr = f"{pen:.0f}" if pen else "--"
        rows_tex.append(f"{short} & {gen} & {n} & {topo} & {split} & {anti:+.2f} & {penstr} \\\\")
        macros[short] = (n, f"{a}/{b}", anti, pen)
    lines.append("\\newcommand{\\MemTopoRows}{%\n" + "\n".join(rows_tex) + "}")

    def m(name, val):
        lines.append(f"\\newcommand{{\\{name}}}{{{val}}}")

    if "V100" in macros:
        m("MemVtenAnti", f"{macros['V100'][2]:+.2f}")
    if "H200" in macros:
        m("MemHtwoSplit", macros["H200"][1])
        m("MemHtwoAnti", f"{macros['H200'][2]:+.2f}")
        m("MemHtwoPen", f"{macros['H200'][3]:.0f}")
    OUT.write_text("\n".join(lines) + "\n", encoding="utf-8")
    print(OUT)
    for short, gen, topo, path in PARTS:
        if short in macros:
            n, sp, anti, pen = macros[short]
            print(f"  {short:5} {topo:18} split={sp:8} anti={anti:+.2f} pen={pen:.0f}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/make_noc_tex.py <==
#!/usr/bin/env python3
"""Generate LaTeX macros for the on-chip-network congestion result."""

from __future__ import annotations

import json
import pathlib

ROOT = pathlib.Path(__file__).resolve().parents[1]
SRC = ROOT / "data" / "box2" / "noc_congestion_summary.json"
OUT = ROOT / "paper" / "noc_results.tex"


def main() -> int:
    if not SRC.exists():
        print(f"missing {SRC}")
        return 1
    s = json.loads(SRC.read_text())
    per = {row["load_blocks"]: row for row in s["per_load"]}
    lo = min(per, key=lambda b: per[b]["resident_warps"])
    peak_b = max(per, key=lambda b: per[b]["median_GBps"])
    lat_lo = per[lo]["median_line_ns"]
    lat_peak = per[peak_b]["median_line_ns"]
    hide = lat_lo / lat_peak if lat_peak else float("nan")

    lines = ["% Auto-generated by scripts/make_noc_tex.py. Do not edit manually."]

    def m(name, val):
        lines.append(f"\\newcommand{{\\{name}}}{{{val}}}")

    m("NocPeakGBps", f"{s['peak_bandwidth_gbps']:.0f}")
    m("NocKneeWarps", s["knee_resident_warps"])
    m("NocKneeBlocks", s["knee_load_blocks"])
    m("NocLowLoadGBps", f"{per[lo]['median_GBps']:.0f}")
    m("NocLowLoadWarps", per[lo]["resident_warps"])
    m("NocLowLoadLatNs", f"{lat_lo:.1f}")
    m("NocSatLatNs", f"{lat_peak:.2f}")
    m("NocLatHideFactor", f"{hide:.0f}")
    m("NocSweeps", s["sweeps"])
    OUT.write_text("\n".join(lines) + "\n", encoding="utf-8")
    print(OUT)
    print(f"peak={s['peak_bandwidth_gbps']:.0f} GB/s knee={s['knee_resident_warps']} warps "
          f"hide={hide:.0f}x lat_lo={lat_lo:.1f}ns lat_sat={lat_peak:.2f}ns")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/make_nvhbi_figure.py <==
#!/usr/bin/env python3
"""B200 NV-HBI figure and summary from the cross-die affinity probe.

Reads the die-affinity CSV (per-SM latency to memory regions spread across the
full HBM), recovers the two-die bipartition of the SMs by the Fiedler vector of
the SM similarity graph, and quantifies the die-to-die crossing penalty as the
gap between same-die and cross-die latency.  Emits a two-panel figure and a JSON
summary; the latency unit is converted with the measured core clock.
"""

from __future__ import annotations

import argparse
import csv
import json
import pathlib
from collections import defaultdict

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

ROOT = pathlib.Path(__file__).resolve().parents[1]
FIG = ROOT / "figures"
INK, BLUE, GOLD = "#2B2B33", "#2F5D8C", "#B07A1E"

plt.rcParams.update({
    "font.family": "serif", "mathtext.fontset": "cm", "font.size": 8.5,
    "axes.edgecolor": INK, "axes.linewidth": 0.7, "axes.titlesize": 9,
    "xtick.color": INK, "ytick.color": INK, "text.color": INK,
    "axes.labelcolor": INK, "figure.dpi": 200,
})


def load(path: pathlib.Path) -> np.ndarray:
    import sys
    csv.field_size_limit(10 ** 7)
    rows = list(csv.DictReader(path.open()))
    lat = [c for c in rows[0] if c.startswith("lat_")]
    acc = defaultdict(list)
    for r in rows:
        try:
            acc[int(r["smid"])].append([float(r[c]) for c in lat])
        except (ValueError, KeyError):
            pass
    sm = sorted(acc)
    return np.array([np.mean(acc[s], 0) for s in sm])


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--source", type=pathlib.Path,
                    default=ROOT / "data" / "b200" / "b200_die_affinity.csv")
    ap.add_argument("--clock-ghz", type=float, default=1.965)
    ap.add_argument("--output", type=pathlib.Path, default=FIG / "b200_nvhbi.pdf")
    ap.add_argument("--summary", type=pathlib.Path,
                    default=ROOT / "data" / "b200" / "nvhbi_summary.json")
    args = ap.parse_args()

    F = load(args.source)
    n_sm, n_reg = F.shape

    # SM similarity graph -> Fiedler bipartition (the two dies)
    Z = (F - F.mean(0)) / (F.std(0) + 1e-9)
    d2 = np.sum((Z[:, None] - Z[None]) ** 2, axis=2)
    sig = np.median(np.sqrt(d2[d2 > 0]))
    W = np.exp(-d2 / (2 * sig ** 2))
    np.fill_diagonal(W, 0.0)
    deg = W.sum(1)
    Dm = np.diag(1.0 / np.sqrt(deg + 1e-12))
    val, vec = np.linalg.eigh(np.eye(n_sm) - Dm @ W @ Dm)
    fied = vec[:, 1]
    sm_die = (fied > np.median(fied)).astype(int)

    g0, g1 = F[sm_die == 0].mean(0), F[sm_die == 1].mean(0)
    reg_die = (g0 > g1).astype(int)
    anti = float(np.corrcoef(g0, g1)[0, 1])

    B = np.zeros((2, 2))
    for s in range(2):
        for r in range(2):
            B[s, r] = F[np.ix_(sm_die == s, reg_die == r)].mean()
    same = np.mean([min(B[0, 0], B[0, 1]), min(B[1, 0], B[1, 1])])
    cross = np.mean([max(B[0, 0], B[0, 1]), max(B[1, 0], B[1, 1])])
    ns = 1.0 / args.clock_ghz
    summary = {
        "n_sm": n_sm, "n_regions": n_reg,
        "sm_die_sizes": [int((sm_die == 0).sum()), int((sm_die == 1).sum())],
        "region_die_sizes": [int((reg_die == 0).sum()), int((reg_die == 1).sum())],
        "anti_correlation": anti,
        "same_die_cyc": float(same), "cross_die_cyc": float(cross),
        "penalty_cyc": float(cross - same), "penalty_ns": float((cross - same) * ns),
        "penalty_pct": float(100 * (cross - same) / same),
        "lambda2": float(val[1]),
    }
    args.summary.write_text(json.dumps(summary, indent=2, sort_keys=True) + "\n")

    # ---- figure ----
    fig, ax = plt.subplots(1, 2, figsize=(6.2, 2.7),
                           gridspec_kw=dict(width_ratios=[1.1, 1.0], wspace=0.5,
                                            left=0.10, right=0.95, bottom=0.17, top=0.86))
    sm_order = np.lexsort((fied, sm_die))
    reg_order = np.argsort(reg_die)
    im = ax[0].imshow(F[np.ix_(sm_order, reg_order)], aspect="auto", cmap="cividis",
                      interpolation="nearest")
    split = int((sm_die == 0).sum())
    ax[0].axhline(split - 0.5, color="w", lw=1.1)
    ax[0].axvline(int((reg_die == 0).sum()) - 0.5, color="w", lw=1.1)
    ax[0].set_title(r"(a) SM $\times$ region latency, die-ordered")
    ax[0].set_xlabel("memory region (by home die)")
    ax[0].set_ylabel("physical SM (by die)")
    cb = fig.colorbar(im, ax=ax[0], fraction=0.046, pad=0.04)
    cb.set_label("cyc/access", fontsize=7.5)
    cb.ax.tick_params(labelsize=7)

    ax[1].scatter(vec[:, 1], vec[:, 2], s=15, c=sm_die, cmap="coolwarm",
                  edgecolors=INK, linewidths=0.2)
    ax[1].set_title("(b) SM spectral embedding")
    ax[1].set_xlabel("Fiedler vector $u_2$")
    ax[1].set_ylabel("eigenvector $u_3$")
    ax[1].spines[["top", "right"]].set_visible(False)

    FIG.mkdir(parents=True, exist_ok=True)
    fig.savefig(args.output)
    plt.close(fig)
    print(args.output)
    print(f"dies={summary['sm_die_sizes']} same={same:.1f} cross={cross:.1f} cyc "
          f"penalty={cross-same:.1f} cyc={ (cross-same)*ns:.2f} ns "
          f"({summary['penalty_pct']:.1f}%) anti_r={anti:.3f}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/make_nvhbi_tex.py <==
#!/usr/bin/env python3
"""LaTeX macros for the measured B200 NV-HBI result."""

from __future__ import annotations

import json
import pathlib

ROOT = pathlib.Path(__file__).resolve().parents[1]
SRC = ROOT / "data" / "b200" / "nvhbi_summary.json"
OUT = ROOT / "paper" / "nvhbi_results.tex"


def main() -> int:
    if not SRC.exists():
        print(f"missing {SRC}")
        return 1
    s = json.loads(SRC.read_text())
    lines = ["% Auto-generated by scripts/make_nvhbi_tex.py. Do not edit manually."]

    def m(name, val):
        lines.append(f"\\newcommand{{\\{name}}}{{{val}}}")

    a, b = s["sm_die_sizes"]
    m("NvhbiNSM", s["n_sm"])
    m("NvhbiRegions", s["n_regions"])
    m("NvhbiDieA", a)
    m("NvhbiDieB", b)
    m("NvhbiSameDie", f"{s['same_die_cyc']:.0f}")
    m("NvhbiCrossDie", f"{s['cross_die_cyc']:.0f}")
    m("NvhbiPenaltyCyc", f"{s['penalty_cyc']:.0f}")
    m("NvhbiPenaltyNs", f"{s['penalty_ns']:.1f}")
    m("NvhbiPenaltyPct", f"{s['penalty_pct']:.1f}")
    m("NvhbiAntiCorr", f"{s['anti_correlation']:.2f}")
    OUT.write_text("\n".join(lines) + "\n", encoding="utf-8")
    print(OUT)
    print(f"dies {a}/{b}, penalty {s['penalty_cyc']:.0f} cyc / {s['penalty_ns']:.1f} ns "
          f"({s['penalty_pct']:.1f}%), anti-corr {s['anti_correlation']:.2f}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/make_protocol_figure.py <==
#!/usr/bin/env python3
"""Figure 2: the spectral-cut protocol illustrated on real Blackwell data.

Two panels: the measured SM x region latency matrix, and the 2-D spectral
embedding of the induced SM similarity graph.  The figure is regenerated from
whatever fingerprint CSV is passed in, so a future B200 run drops in with

    python3 scripts/make_protocol_figure.py \
        --source data/b200/stability_snapshots_b200.csv --label B200

On a single-die part the embedding is one connected cloud shaped by on-die
placement; the B200 target is the appearance of a second, NV-HBI-separated
cluster.
"""

from __future__ import annotations

import argparse
import csv
import pathlib

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

ROOT = pathlib.Path(__file__).resolve().parents[1]
FIG = ROOT / "figures"
DEFAULT_SRC = ROOT / "data" / "box2" / "stability_snapshots_box2.csv"

INK = "#2B2B33"

plt.rcParams.update({
    "font.family": "serif",
    "mathtext.fontset": "cm",
    "font.size": 8.5,
    "axes.edgecolor": INK,
    "axes.linewidth": 0.7,
    "axes.titlesize": 9,
    "xtick.color": INK, "ytick.color": INK, "text.color": INK,
    "axes.labelcolor": INK,
    "figure.dpi": 200,
})


def load_fingerprint(path: pathlib.Path) -> np.ndarray:
    rows = list(csv.DictReader(path.open()))
    lat_cols = [c for c in rows[0] if c.startswith("lat_")]
    acc: dict[int, list[np.ndarray]] = {}
    for r in rows:
        acc.setdefault(int(r["smid"]), []).append(
            np.array([float(r[c]) for c in lat_cols]))
    smids = sorted(acc)
    return np.vstack([np.mean(acc[s], axis=0) for s in smids])  # [n_sm, n_probe]


def spectral_embedding(F: np.ndarray) -> np.ndarray:
    Z = (F - F.mean(0)) / (F.std(0) + 1e-9)
    d2 = np.sum((Z[:, None, :] - Z[None, :, :]) ** 2, axis=2)
    sigma = np.median(np.sqrt(d2[d2 > 0]))
    W = np.exp(-d2 / (2 * sigma ** 2))
    np.fill_diagonal(W, 0.0)
    deg = W.sum(1)
    Dm = np.diag(1.0 / np.sqrt(deg + 1e-12))
    L = np.eye(len(W)) - Dm @ W @ Dm
    _, vecs = np.linalg.eigh((L + L.T) / 2)
    return vecs[:, 1:3]


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--source", type=pathlib.Path, default=DEFAULT_SRC)
    ap.add_argument("--label", default="RTX PRO 6000")
    ap.add_argument("--output", type=pathlib.Path, default=FIG / "b200_protocol.pdf")
    args = ap.parse_args()

    F = load_fingerprint(args.source)
    Fs = F[np.argsort(F.mean(1))]          # sort SMs by mean latency for display
    emb = spectral_embedding(F)

    fig, ax = plt.subplots(1, 2, figsize=(6.0, 2.6),
                           gridspec_kw=dict(width_ratios=[1.15, 1.0], wspace=0.62,
                                            left=0.085, right=0.945, bottom=0.17, top=0.88))

    # (a) measured latency matrix
    im = ax[0].imshow(Fs, aspect="auto", cmap="cividis", interpolation="nearest")
    ax[0].set_title(rf"(a) measured SM $\times$ region latency")
    ax[0].set_xlabel("memory-region probe")
    ax[0].set_ylabel("physical SM (sorted)")
    cb = fig.colorbar(im, ax=ax[0], fraction=0.046, pad=0.04)
    cb.set_label("cyc/access", fontsize=7.5)
    cb.ax.tick_params(labelsize=7)

    # (b) spectral embedding, coloured by mean latency
    sc = ax[1].scatter(emb[:, 0], emb[:, 1], s=13, c=F.mean(1), cmap="cividis",
                       edgecolors=INK, linewidths=0.2)
    ax[1].set_title("(b) spectral embedding")
    ax[1].set_xlabel("eigenvector $u_2$")
    ax[1].set_ylabel("eigenvector $u_3$")
    ax[1].spines[["top", "right"]].set_visible(False)

    args.output.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(args.output)
    plt.close(fig)
    print(args.output)
    print(f"source={args.source.name} label={args.label} "
          f"n_sm={F.shape[0]} n_probe={F.shape[1]}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/make_stability_tex.py <==
#!/usr/bin/env python3
"""RTX 5090 temporal-stability noise floor: the significance scale for the paper.

From the sustained-load stability run, the per-SM topology fingerprint barely
moves over hours.  Its temporal jitter is the noise floor against which any
latency feature elsewhere in the paper---most sharply the B200 NV-HBI cut---is
judged real structure rather than drift.
"""

from __future__ import annotations

import csv
import json
import pathlib
from collections import defaultdict

import numpy as np

ROOT = pathlib.Path(__file__).resolve().parents[1]
SRC = ROOT / "data" / "box1" / "stability_snapshots_box1.csv"
NVHBI = ROOT / "data" / "b200" / "nvhbi_summary.json"
OUT = ROOT / "paper" / "stability_results.tex"
OUT_JSON = ROOT / "data" / "box1" / "stability_summary.json"


def main() -> int:
    if not SRC.exists():
        print(f"missing {SRC}")
        return 1
    csv.field_size_limit(10 ** 7)
    rows = list(csv.DictReader(SRC.open()))
    lat = [c for c in rows[0] if c.startswith("lat_")]
    snaps: dict[int, dict[int, list[float]]] = defaultdict(dict)
    elapsed = 0.0
    for r in rows:
        snaps[int(r["snapshot"])][int(r["smid"])] = [float(r[c]) for c in lat]
        elapsed = max(elapsed, float(r["elapsed_sec"]))
    ks = sorted(snaps)
    smids = sorted(snaps[ks[0]])

    def flat(k):
        return np.array([v for s in smids for v in snaps[k].get(s, snaps[ks[0]][s])])

    ref = flat(ks[0])
    corrs = [float(np.corrcoef(ref, flat(k))[0, 1]) for k in ks[1:]]
    permean = np.array([[np.mean(snaps[k].get(s, snaps[ks[0]][s])) for s in smids]
                        for k in ks])
    drift = float(permean.mean(1)[-1] - permean.mean(1)[0])
    jitter = float(np.median(permean.std(0)))
    signal = float(permean.mean())

    cut = None
    if NVHBI.exists():
        cut = json.loads(NVHBI.read_text())["penalty_cyc"]

    summary = {
        "snapshots": len(ks), "hours": elapsed / 3600.0,
        "corr_min": min(corrs), "corr_mean": float(np.mean(corrs)),
        "drift_cyc": drift, "noise_floor_cyc": jitter,
        "noise_floor_pct": 100 * jitter / signal,
        "b200_cut_cyc": cut,
        "significance_ratio": (cut / jitter) if cut else None,
    }
    OUT_JSON.write_text(json.dumps(summary, indent=2, sort_keys=True) + "\n")

    lines = ["% Auto-generated by scripts/make_stability_tex.py. Do not edit manually."]

    def m(name, val):
        lines.append(f"\\newcommand{{\\{name}}}{{{val}}}")

    m("StabSnapshots", len(ks))
    m("StabHours", f"{elapsed/3600.0:.1f}")
    m("StabCorrMin", f"{min(corrs):.6f}")
    m("StabDriftCyc", f"{drift:+.2f}")
    m("StabNoiseFloorCyc", f"{jitter:.2f}")
    m("StabNoiseFloorPct", f"{100*jitter/signal:.3f}")
    if cut:
        m("StabSigRatio", f"{round(cut/jitter):d}")
    OUT.write_text("\n".join(lines) + "\n", encoding="utf-8")
    print(OUT)
    print(f"snapshots={len(ks)} {elapsed/3600:.1f}h corr_min={min(corrs):.6f} "
          f"drift={drift:+.2f} noise_floor={jitter:.3f} cyc "
          + (f"sig_ratio={cut/jitter:.0f}x" if cut else ""))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/make_tables.py <==
#!/usr/bin/env python3
"""Generate LaTeX result macros from current JSON summaries."""

from __future__ import annotations

import json
import pathlib


ROOT = pathlib.Path(__file__).resolve().parents[1]
OUT = ROOT / "paper" / "generated_results.tex"


def load(path: pathlib.Path) -> dict:
    if not path.exists():
        return {}
    return json.loads(path.read_text(encoding="utf-8"))


def tex_escape(value: str) -> str:
    return value.replace("_", r"\_")


def display_label(value: str, labels: dict[str, str]) -> str:
    return labels.get(value, value)


def command(name: str, value: str | int | float) -> str:
    return rf"\newcommand{{\{name}}}{{{value}}}"


def fmt(value: float, digits: int = 2) -> str:
    return f"{value:.{digits}f}"


def main() -> int:
    stability = load(ROOT / "data" / "rtx5090_stability_live_summary.json")
    network = load(ROOT / "data" / "network_probe_vast_rtx5090.json")
    telemetry = stability.get("telemetry", {})
    net_ok = sum(1 for item in network.get("endpoints", []) if item.get("result", {}).get("ok"))
    net_total = len(network.get("endpoints", []))
    endpoint_labels = {
        "cloudflare_trace": "Cloudflare trace",
        "mlab_ndt7_locate": "M-Lab ndt7 locate",
        "ripe_atlas_public_measurements": "RIPE Atlas catalog",
    }
    kind_labels = {
        "edge_path_metadata": "edge metadata",
        "active_measurement_server_discovery": "server discovery",
        "public_measurement_catalog": "measurement catalog",
    }
    endpoint_rows = []
    for item in network.get("endpoints", []):
        result = item.get("result", {})
        endpoint = display_label(item.get("name", "unknown"), endpoint_labels)
        role = display_label(item.get("kind", "unknown"), kind_labels)
        endpoint_rows.append(
            rf"{tex_escape(endpoint)} & "
            rf"{tex_escape(role)} & "
            rf"{'yes' if result.get('ok') else 'no'} & "
            rf"{fmt(float(result.get('elapsed_ms', 0.0)), 1)} \\"
        )
    if not endpoint_rows:
        endpoint_rows.append(r"not yet measured & -- & no & 0.0 \\")

    lines = [
        "% Auto-generated by scripts/make_tables.py. Do not edit manually.",
        command("RtxRunStatus", tex_escape(stability.get("status", "missing"))),
        command("RtxRunDir", tex_escape(stability.get("run_dir", "missing").rstrip("/").split("/")[-1])),
        command("RtxSnapshots", stability.get("snapshots", 0)),
        command("RtxElapsedMinutes", fmt(float(stability.get("elapsed_sec_last", 0.0)) / 60.0, 1)),
        command("RtxSmCountMin", stability.get("sm_count_min", 0)),
        command("RtxSmCountMax", stability.get("sm_count_max", 0)),
        command("RtxMeanCyclesFirst", fmt(float(stability.get("mean_cycles_first", 0.0)), 3)),
        command("RtxMeanCyclesLast", fmt(float(stability.get("mean_cycles_last", 0.0)), 3)),
        command("RtxDriftCycles", fmt(float(stability.get("mean_cycles_drift_last_minus_first", 0.0)), 3)),
        command("RtxCorrMin", fmt(float(stability.get("corr_vs_first_min", 0.0)), 6)),
        command("RtxGpuUtilMedian", fmt(float(telemetry.get("gpu_util_percent", {}).get("median", 0.0)), 1)),
        command("RtxMemUtilMedian", fmt(float(telemetry.get("mem_util_percent", {}).get("median", 0.0)), 1)),
        command("RtxVramGiBMedian", fmt(float(telemetry.get("memory_used_mib", {}).get("median", 0.0)) / 1024.0, 2)),
        command("RtxTempMedian", fmt(float(telemetry.get("temperature_c", {}).get("median", 0.0)), 1)),
        command("RtxPowerMedian", fmt(float(telemetry.get("power_w", {}).get("median", 0.0)), 1)),
        command("NetworkEndpointOk", net_ok),
        command("NetworkEndpointTotal", net_total),
        r"\newcommand{\NetworkEndpointRows}{%",
        *endpoint_rows,
        "}",
        "",
    ]
    OUT.write_text("\n".join(lines), encoding="utf-8")
    print(OUT)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/make_v100_tex.py <==
#!/usr/bin/env python3
"""LaTeX macros for the V100 cross-generation control and its location alibi."""

from __future__ import annotations

import csv
import json
import math
import pathlib
from collections import defaultdict

import numpy as np

ROOT = pathlib.Path(__file__).resolve().parents[1]
DV = ROOT / "data" / "v100"
OUT = ROOT / "paper" / "v100_results.tex"


def fingerprint_lambda2(path: pathlib.Path) -> tuple[float, int, float]:
    csv.field_size_limit(10 ** 7)
    rows = list(csv.DictReader(path.open()))
    lat = [c for c in rows[0] if c.startswith("lat_")]
    acc = defaultdict(list)
    for r in rows:
        try:
            acc[int(r["smid"])].append([float(r[c]) for c in lat])
        except (ValueError, KeyError):
            pass
    sm = sorted(acc)
    F = np.array([np.mean(acc[s], 0) for s in sm])
    Z = (F - F.mean(0)) / (F.std(0) + 1e-9)
    d2 = np.sum((Z[:, None] - Z[None]) ** 2, axis=2)
    sig = np.median(np.sqrt(d2[d2 > 0]))
    W = np.exp(-d2 / (2 * sig ** 2))
    np.fill_diagonal(W, 0.0)
    deg = W.sum(1)
    Dm = np.diag(1.0 / np.sqrt(deg + 1e-12))
    val, _ = np.linalg.eigh(np.eye(len(W)) - Dm @ W @ Dm)
    pm = F.mean(0)
    spread = 100 * (pm.max() - pm.min()) / pm.mean()
    return float(val[1]), len(sm), float(spread)


def main() -> int:
    lines = ["% Auto-generated by scripts/make_v100_tex.py. Do not edit manually."]

    def m(name, val):
        lines.append(f"\\newcommand{{\\{name}}}{{{val}}}")

    lam, nsm, spread = fingerprint_lambda2(DV / "v100_die_affinity.csv")
    m("VtenLambdaTwo", f"{lam:.2f}")
    m("VtenSM", nsm)
    m("VtenSpread", f"{spread:.0f}")
    r = json.loads((DV / "ripe_v100_robust.json").read_text())
    m("VtenNetMid", r["measurement_id"])
    m("VtenNetProbes", r["probes_total"])
    m("VtenNetBindingKm", f"{r['binding_radius_km']:.0f}")
    m("VtenNetErrKm", f"{r['consensus_err_km']:.0f}")
    m("VtenNetDecoysRej", r["decoys_rejected"])
    m("VtenNetDecoysTotal", r["decoys_total"])
    OUT.write_text("\n".join(lines) + "\n", encoding="utf-8")
    print(OUT)
    print(f"V100 lambda2={lam:.2f} sm={nsm} spread={spread:.0f}% | "
          f"ripe {r['probes_total']}p err={r['consensus_err_km']}km "
          f"decoys {r['decoys_rejected']}/{r['decoys_total']}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/network_alibi.py <==
#!/usr/bin/env python3
"""Active network-path measurement that binds a remote accelerator instance to a
verifiable network location ("network alibi").

The script is deliberately built only on public, reproducible services:

  * Cloudflare ``/cdn-cgi/trace`` for the edge-observed public IP and colo code.
  * Team Cymru DNS-based origin-AS lookup (no API key).
  * The RIPE Atlas public anchor catalog for a set of vantage points whose
    geographic coordinates are published.

For each reachable anchor it records the minimum ICMP round-trip time and turns
that into a speed-of-light distance bound

    d_max <= (rtt_min / 2) * v,   v = 2/3 * c  (typical fibre velocity factor),

so that the union of disks of radius ``d_max`` around the anchors is a
constraint region for the true position of the instance. A claimed datacentre
region that lies outside every such disk is evidence of a misreported location.

The output is a bounded JSON object suitable for hashing into the run
certificate; it is not a throughput benchmark.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import math
import pathlib
import re
import socket
import statistics
import subprocess
import time
import urllib.request

ROOT = pathlib.Path(__file__).resolve().parents[1]

C_KM_S = 299_792.458          # speed of light, km/s
FIBRE_VELOCITY_FACTOR = 2.0 / 3.0  # conservative effective propagation speed
EARTH_RADIUS_KM = 6371.0


def sha256_bytes(data: bytes) -> str:
    return hashlib.sha256(data).hexdigest()


def http_get(url: str, timeout: float = 12.0) -> tuple[bool, float, bytes]:
    req = urllib.request.Request(url, headers={"User-Agent": "blackwell-network-alibi/1"})
    t0 = time.perf_counter()
    try:
        with urllib.request.urlopen(req, timeout=timeout) as resp:
            body = resp.read(256 * 1024)
        return True, (time.perf_counter() - t0) * 1000.0, body
    except Exception:
        return False, (time.perf_counter() - t0) * 1000.0, b""


def cloudflare_trace() -> dict:
    ok, ms, body = http_get("https://www.cloudflare.com/cdn-cgi/trace")
    fields: dict[str, str] = {}
    if ok:
        for line in body.decode("utf-8", "replace").splitlines():
            if "=" in line:
                k, v = line.split("=", 1)
                fields[k] = v
    return {
        "ok": ok,
        "elapsed_ms": ms,
        "ip": fields.get("ip"),
        "colo": fields.get("colo"),
        "loc": fields.get("loc"),
        "body_sha256": sha256_bytes(body),
    }


def origin_asn(ip: str) -> dict:
    """Team Cymru DNS origin-AS lookup for an IPv4 address."""
    try:
        rev = ".".join(reversed(ip.split(".")))
        query = f"{rev}.origin.asn.cymru.com"
        out = subprocess.run(
            ["dig", "+short", "TXT", query],
            check=True, text=True, capture_output=True, timeout=15,
        ).stdout.strip().strip('"')
        # format: "ASN | prefix | country | registry | allocated"
        parts = [p.strip() for p in out.split("|")]
        asn = parts[0].split()[0] if parts and parts[0] else None
        as_txt = ""
        if asn:
            adesc = subprocess.run(
                ["dig", "+short", "TXT", f"AS{asn}.asn.cymru.com"],
                check=True, text=True, capture_output=True, timeout=15,
            ).stdout.strip().strip('"')
            as_txt = adesc.split("|")[-1].strip() if "|" in adesc else adesc
        return {"asn": asn, "prefix": parts[1] if len(parts) > 1 else None,
                "country": parts[2] if len(parts) > 2 else None, "as_name": as_txt}
    except Exception as exc:
        return {"error": repr(exc)}


def fetch_anchor_pool(pool_size: int) -> list[dict]:
    """Public RIPE Atlas anchors with IPv4 address and coordinates."""
    anchors: list[dict] = []
    page = 1
    while len(anchors) < pool_size and page <= 6:
        url = (
            "https://atlas.ripe.net/api/v2/anchors/?status=1&page_size=200"
            f"&page={page}"
        )
        ok, _, body = http_get(url, timeout=25.0)
        if not ok:
            break
        try:
            data = json.loads(body.decode("utf-8", "replace"))
        except Exception:
            break
        for a in data.get("results", []):
            ip = a.get("ip_v4")
            geo = (a.get("geometry") or {}).get("coordinates")
            if ip and geo and len(geo) == 2:
                anchors.append({
                    "id": a.get("id"), "fqdn": a.get("fqdn"),
                    "city": a.get("city"), "country": a.get("country"),
                    "ip": ip, "lon": float(geo[0]), "lat": float(geo[1]),
                })
        if not data.get("next"):
            break
        page += 1
    return anchors


def select_diverse(pool: list[dict], k: int) -> list[dict]:
    """Farthest-point sampling over coordinates for a globally spread subset."""
    if len(pool) <= k:
        return pool
    # de-duplicate near-identical coordinates first
    uniq: list[dict] = []
    for a in pool:
        if all(haversine_km(a["lat"], a["lon"], b["lat"], b["lon"]) > 25 for b in uniq):
            uniq.append(a)
    if len(uniq) <= k:
        return uniq
    chosen = [uniq[0]]
    while len(chosen) < k:
        best, best_d = None, -1.0
        for a in uniq:
            if a in chosen:
                continue
            d = min(haversine_km(a["lat"], a["lon"], c["lat"], c["lon"]) for c in chosen)
            if d > best_d:
                best, best_d = a, d
        chosen.append(best)
    return chosen


def ping_min_ms(ip: str, count: int = 6, timeout_s: int = 8) -> dict:
    try:
        out = subprocess.run(
            ["ping", "-n", "-c", str(count), "-w", str(timeout_s), ip],
            text=True, capture_output=True, timeout=timeout_s + 4,
        ).stdout
    except Exception as exc:
        return {"reachable": False, "error": repr(exc)}
    rtts = [float(m) for m in re.findall(r"time=([\d.]+)\s*ms", out)]
    if not rtts:
        return {"reachable": False}
    return {
        "reachable": True,
        "rtt_min_ms": min(rtts),
        "rtt_med_ms": statistics.median(rtts),
        "samples": len(rtts),
    }


def haversine_km(lat1, lon1, lat2, lon2) -> float:
    p1, p2 = math.radians(lat1), math.radians(lat2)
    dphi = math.radians(lat2 - lat1)
    dl = math.radians(lon2 - lon1)
    a = math.sin(dphi / 2) ** 2 + math.cos(p1) * math.cos(p2) * math.sin(dl / 2) ** 2
    return 2 * EARTH_RADIUS_KM * math.asin(math.sqrt(a))


def traceroute(target: str, max_hops: int = 20) -> dict:
    try:
        out = subprocess.run(
            ["traceroute", "-n", "-w", "2", "-q", "1", "-m", str(max_hops), target],
            text=True, capture_output=True, timeout=60,
        ).stdout
    except Exception as exc:
        return {"target": target, "error": repr(exc)}
    hops = [ln for ln in out.splitlines() if ln.strip() and ln.strip()[0].isdigit()]
    return {"target": target, "hop_count": len(hops), "raw_sha256": sha256_bytes(out.encode())}


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--output", default=ROOT / "data" / "network_alibi.json", type=pathlib.Path)
    ap.add_argument("--anchors", default=14, type=int)
    ap.add_argument("--claim-lat", default=None, type=float, help="claimed datacentre latitude")
    ap.add_argument("--claim-lon", default=None, type=float, help="claimed datacentre longitude")
    args = ap.parse_args()

    cf = cloudflare_trace()
    pub_ip = cf.get("ip")
    asn = origin_asn(pub_ip) if pub_ip else {"error": "no public ip"}

    pool = fetch_anchor_pool(max(args.anchors * 12, 400))
    anchors = select_diverse(pool, args.anchors)

    def measure(a: dict) -> dict:
        rec = dict(a)
        p = ping_min_ms(a["ip"])
        rec["ping"] = p
        if p.get("reachable"):
            d_max = (p["rtt_min_ms"] / 1000.0) / 2.0 * (C_KM_S * FIBRE_VELOCITY_FACTOR)
            rec["sol_radius_km"] = d_max
            if args.claim_lat is not None and args.claim_lon is not None:
                d_claim = haversine_km(args.claim_lat, args.claim_lon, a["lat"], a["lon"])
                rec["claim_distance_km"] = d_claim
                rec["claim_consistent"] = d_claim <= d_max
        return rec

    from concurrent.futures import ThreadPoolExecutor
    with ThreadPoolExecutor(max_workers=32) as pool_ex:
        measured = list(pool_ex.map(measure, anchors))

    reachable = [m for m in measured if m.get("ping", {}).get("reachable")]
    nearest = min(reachable, key=lambda m: m["ping"]["rtt_min_ms"], default=None)

    # RTT multilateration: grid-search the point minimising total SoL-disk
    # violation sum_i max(0, dist(p, anchor_i) - radius_i).
    estimate = None
    if len(reachable) >= 3:
        def violation(lat, lon):
            return sum(max(0.0, haversine_km(lat, lon, a["lat"], a["lon"]) - a["sol_radius_km"])
                       for a in reachable)
        best = (None, None, float("inf"))
        step = 4.0
        lat0, lon0 = 20.0, 0.0  # coarse seed, refined below
        # coarse global sweep
        la = -60.0
        while la <= 75.0:
            lo = -170.0
            while lo <= 175.0:
                v = violation(la, lo)
                if v < best[2]:
                    best = (la, lo, v)
                lo += step
            la += step
        # local refinement
        lat0, lon0 = best[0], best[1]
        for fine in (2.0, 1.0, 0.5):
            for dla in (-fine, 0.0, fine):
                for dlo in (-fine, 0.0, fine):
                    v = violation(lat0 + dla, lon0 + dlo)
                    if v < best[2]:
                        best = (lat0 + dla, lon0 + dlo, v)
            lat0, lon0 = best[0], best[1]
        estimate = {"lat": best[0], "lon": best[1], "total_violation_km": best[2],
                    "feasible": best[2] < 1.0,
                    "binding_radius_km": min(a["sol_radius_km"] for a in reachable)}
        if cf.get("colo") and nearest is not None:
            estimate["edge_colo"] = cf["colo"]

    # Falsification test: does the constraint region reject decoy locations?
    decoys = [
        ("Sydney", -33.87, 151.21), ("Sao Paulo", -23.55, -46.63),
        ("San Francisco", 37.77, -122.42), ("Tokyo", 35.68, 139.69),
        ("Johannesburg", -26.20, 28.05), ("Mumbai", 19.08, 72.88),
        ("New York", 40.71, -74.01), ("Singapore", 1.35, 103.82),
        ("Reykjavik", 64.15, -21.94), ("Buenos Aires", -34.60, -58.38),
        ("Sofia (claimed)", 42.70, 23.32),
    ]
    decoy_results = []
    if len(reachable) >= 3:
        for name, la, lo in decoys:
            viol = max(0.0, max(haversine_km(la, lo, a["lat"], a["lon"]) - a["sol_radius_km"]
                                for a in reachable))
            decoy_results.append({"name": name, "lat": la, "lon": lo,
                                  "max_violation_km": viol, "rejected": viol > 1.0})

    out = {
        "schema_version": 1,
        "created_unix": time.time(),
        "host": {"hostname": socket.gethostname(), "fqdn": socket.getfqdn()},
        "cloudflare_trace": cf,
        "origin_as": asn,
        "anchor_count": len(anchors),
        "anchor_reachable": len(reachable),
        "tightest_radius_km": None if not reachable else min(a["sol_radius_km"] for a in reachable),
        "rtt_multilateration": estimate,
        "decoy_rejection": decoy_results,
        "nearest_anchor": None if nearest is None else {
            "fqdn": nearest["fqdn"], "city": nearest["city"], "country": nearest["country"],
            "rtt_min_ms": nearest["ping"]["rtt_min_ms"], "sol_radius_km": nearest["sol_radius_km"],
        },
        "anchors": measured,
        "traceroute": [traceroute("1.1.1.1"), traceroute("8.8.8.8")],
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(out, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(args.output)
    if nearest is not None:
        print(f"nearest anchor: {nearest['city']},{nearest['country']} "
              f"rtt_min={nearest['ping']['rtt_min_ms']:.2f}ms "
              f"sol_radius={nearest['sol_radius_km']:.0f}km")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/network_probe.py <==
#!/usr/bin/env python3
"""Probe small public Internet measurement endpoints for artifact context."""

from __future__ import annotations

import argparse
import hashlib
import json
import pathlib
import socket
import ssl
import time
import urllib.request


ROOT = pathlib.Path(__file__).resolve().parents[1]


def sha256_bytes(data: bytes) -> str:
    return hashlib.sha256(data).hexdigest()


def fetch(url: str, timeout: float) -> dict:
    request = urllib.request.Request(url, headers={"User-Agent": "blackwell-topology-certificate/1"})
    started = time.perf_counter()
    try:
        with urllib.request.urlopen(request, timeout=timeout) as response:
            body = response.read(256 * 1024)
            elapsed_ms = (time.perf_counter() - started) * 1000.0
            return {
                "ok": True,
                "status": response.status,
                "elapsed_ms": elapsed_ms,
                "bytes_read": len(body),
                "content_type": response.headers.get("content-type"),
                "body_sha256": sha256_bytes(body),
                "sample": body[:512].decode("utf-8", errors="replace"),
            }
    except Exception as exc:
        return {
            "ok": False,
            "elapsed_ms": (time.perf_counter() - started) * 1000.0,
            "error": repr(exc),
        }


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", default=ROOT / "config" / "network_endpoints.json", type=pathlib.Path)
    parser.add_argument("--output", default=ROOT / "data" / "network_probe.json", type=pathlib.Path)
    parser.add_argument("--timeout", default=12.0, type=float)
    args = parser.parse_args()

    cfg = json.loads(args.config.read_text(encoding="utf-8"))
    out = {
        "schema_version": 1,
        "created_unix": time.time(),
        "host": {
            "hostname": socket.gethostname(),
            "fqdn": socket.getfqdn(),
            "python_ssl": ssl.OPENSSL_VERSION,
        },
        "config_sha256": sha256_bytes(args.config.read_bytes()),
        "endpoints": [],
    }
    for endpoint in cfg["endpoints"]:
        record = dict(endpoint)
        record["result"] = fetch(endpoint["url"], args.timeout)
        out["endpoints"].append(record)
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(out, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(args.output)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/package_arxiv.py <==
#!/usr/bin/env python3
"""Build an arXiv source zip with a small top-level anc/ directory."""

from __future__ import annotations

import hashlib
import json
import lzma
import pathlib
import shutil
import sqlite3
import subprocess
import zipfile


ROOT = pathlib.Path(__file__).resolve().parents[1]
DIST = ROOT / "dist"
STAGING = DIST / "blackwell_topology_certificates_arxiv"
ZIP_PATH = DIST / "blackwell_topology_certificates.zip"
MAX_BYTES = 50_000_000


def sha256_file(path: pathlib.Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def copy_file(src: pathlib.Path, dst: pathlib.Path) -> None:
    if not src.exists():
        raise FileNotFoundError(src)
    dst.parent.mkdir(parents=True, exist_ok=True)
    shutil.copy2(src, dst)


def copy_tree(src: pathlib.Path, dst: pathlib.Path, *, suffixes: tuple[str, ...] | None = None) -> None:
    for path in sorted(src.rglob("*")):
        if path.is_dir() or "__pycache__" in path.parts:
            continue
        if suffixes and not path.name.endswith(suffixes):
            continue
        copy_file(path, dst / path.relative_to(src))


def write_full_data_store(src: pathlib.Path, store: pathlib.Path, manifest: pathlib.Path) -> None:
    """Write the complete measurement data folder as a lossless SQLite store."""
    rows = []
    for path in sorted(src.rglob("*")):
        if path.is_dir() or "__pycache__" in path.parts or path.name == ".DS_Store":
            continue
        rel = path.relative_to(src.parent).as_posix()
        raw = path.read_bytes()
        compressed = lzma.compress(raw, preset=9 | lzma.PRESET_EXTREME)
        rows.append((rel, len(raw), sha256_file(path), len(compressed), compressed))

    manifest.parent.mkdir(parents=True, exist_ok=True)
    with manifest.open("w", encoding="utf-8") as handle:
        handle.write("path\tbytes\tsha256\tcompression\tcompressed_bytes\n")
        for rel, size, digest, compressed_size, _payload in rows:
            handle.write(f"{rel}\t{size}\t{digest}\tlzma-preset-9e\t{compressed_size}\n")

    store.parent.mkdir(parents=True, exist_ok=True)
    if store.exists():
        store.unlink()
    conn = sqlite3.connect(store)
    try:
        conn.execute("PRAGMA journal_mode=OFF")
        conn.execute("PRAGMA synchronous=OFF")
        conn.execute(
            "CREATE TABLE metadata (key TEXT PRIMARY KEY, value TEXT NOT NULL)"
        )
        conn.execute(
            "CREATE TABLE files ("
            "path TEXT PRIMARY KEY, "
            "bytes INTEGER NOT NULL, "
            "sha256 TEXT NOT NULL, "
            "compression TEXT NOT NULL, "
            "compressed_bytes INTEGER NOT NULL, "
            "payload BLOB NOT NULL)"
        )
        conn.executemany(
            "INSERT INTO metadata(key, value) VALUES (?, ?)",
            (
                ("schema_version", "1"),
                ("root", "data"),
                ("compression", "lzma-preset-9e"),
                ("file_count", str(len(rows))),
            ),
        )
        conn.executemany(
            "INSERT INTO files(path, bytes, sha256, compression, compressed_bytes, payload) "
            "VALUES (?, ?, ?, ?, ?, ?)",
            [
                (rel, size, digest, "lzma-preset-9e", compressed_size, sqlite3.Binary(payload))
                for rel, size, digest, compressed_size, payload in rows
            ],
        )
        conn.commit()
        conn.execute("VACUUM")
    finally:
        conn.close()


def reject_forbidden_files(root: pathlib.Path) -> None:
    forbidden_suffixes = (
        ".aux", ".log", ".out", ".fls", ".fdb_latexmk", ".synctex.gz",
        ".pyc", ".pyo", ".tmp", ".bak", ".ckpt", ".pt", ".pth", ".ipynb",
    )
    forbidden_names = {".DS_Store"}
    bad = []
    for path in root.rglob("*"):
        if path.is_file() and (path.name in forbidden_names or path.name.endswith(forbidden_suffixes)):
            bad.append(path.relative_to(root).as_posix())
    tex_under_anc = [p.relative_to(root).as_posix() for p in (root / "anc").rglob("*.tex")]
    bad.extend(tex_under_anc)
    if bad:
        raise RuntimeError("forbidden arXiv package files: " + ", ".join(sorted(bad)))


def main() -> int:
    if STAGING.exists():
        shutil.rmtree(STAGING)
    DIST.mkdir(exist_ok=True)
    STAGING.mkdir(parents=True)

    copy_file(ROOT / "paper" / "main.tex", STAGING / "main.tex")
    for generated in ("generated_results.tex", "alibi_results.tex",
                      "crossdie_results.tex", "noc_results.tex",
                      "nvhbi_results.tex", "b200net_results.tex",
                      "v100_results.tex", "stability_results.tex",
                      "memtopo_results.tex"):
        src = ROOT / "paper" / generated
        if src.exists():
            copy_file(src, STAGING / generated)
    copy_file(ROOT / "paper" / "refs.bib", STAGING / "refs.bib")
    if (ROOT / "paper" / "main.bbl").exists():
        copy_file(ROOT / "paper" / "main.bbl", STAGING / "main.bbl")
    for figure_name in (
        "pipeline_certificate.pdf",
        "noc_congestion.pdf",
    ):
        copy_file(ROOT / "figures" / figure_name, STAGING / "figures" / figure_name)

    anc = STAGING / "anc"
    copy_file(ROOT / "README.md", anc / "README.md")
    copy_file(ROOT / "Makefile", anc / "Makefile")
    copy_file(ROOT / "requirements.txt", anc / "requirements.txt")
    copy_tree(ROOT / "src", anc / "src", suffixes=(".cu",))
    copy_tree(ROOT / "scripts", anc / "scripts", suffixes=(".py",))
    for config_name in (
        "smoke.json",
        "rtx5090_stability_6h.json",
        "b200_nv_hbi.json",
        "network_endpoints.json",
    ):
        copy_file(ROOT / "config" / config_name, anc / "config" / config_name)
    # Ship JSON summaries/evidence unpacked for inspection; raw and large CSV
    # streams are also shipped losslessly in the SQLite store below.
    copy_tree(ROOT / "data", anc / "data", suffixes=(".json",))
    write_full_data_store(
        ROOT / "data",
        anc / "data_full.sqlite",
        anc / "data_full_manifest.tsv",
    )
    for cert_name in ("latest_stability_certificate.json",):
        if (ROOT / "certificates" / cert_name).exists():
            copy_file(ROOT / "certificates" / cert_name, anc / "certificates" / cert_name)

    manifest = {
        "schema_version": 1,
        "article": "Unprivileged Topology Certificates for Cloud GPU Attestation",
        "arxiv_policy": {
            "anc_directory": "Ancillary files are under top-level anc/.",
            "tex_under_anc": False,
            "raw_measurement_streams": "Included losslessly as anc/data_full.sqlite.",
            "max_zip_bytes": MAX_BYTES,
        },
        "files": [],
    }
    for path in sorted(STAGING.rglob("*")):
        if path.is_file():
            rel = path.relative_to(STAGING).as_posix()
            manifest["files"].append({
                "path": rel,
                "bytes": path.stat().st_size,
                "sha256": sha256_file(path),
            })
    (anc / "artifact_manifest.json").write_text(
        json.dumps(manifest, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )

    reject_forbidden_files(STAGING)

    # Compile exactly what arXiv will see.
    subprocess.run(
        ["pdflatex", "-interaction=nonstopmode", "-halt-on-error", "main.tex"],
        cwd=STAGING,
        check=True,
        stdout=subprocess.DEVNULL,
    )
    subprocess.run(["bibtex", "main"], cwd=STAGING, check=True, stdout=subprocess.DEVNULL)
    subprocess.run(
        ["pdflatex", "-interaction=nonstopmode", "-halt-on-error", "main.tex"],
        cwd=STAGING,
        check=True,
        stdout=subprocess.DEVNULL,
    )
    subprocess.run(
        ["pdflatex", "-interaction=nonstopmode", "-halt-on-error", "main.tex"],
        cwd=STAGING,
        check=True,
        stdout=subprocess.DEVNULL,
    )
    if not (STAGING / "main.pdf").exists():
        raise RuntimeError("arXiv staging did not compile")
    for suffix in ("aux", "log", "out", "blg", "fls", "fdb_latexmk", "pdf"):
        for path in STAGING.glob(f"main.{suffix}"):
            path.unlink()

    if ZIP_PATH.exists():
        ZIP_PATH.unlink()
    with zipfile.ZipFile(ZIP_PATH, "w", compression=zipfile.ZIP_DEFLATED, compresslevel=9) as archive:
        for path in sorted(STAGING.rglob("*")):
            if path.is_file():
                archive.write(path, path.relative_to(STAGING))
    size = ZIP_PATH.stat().st_size
    if size > MAX_BYTES:
        raise RuntimeError(f"zip exceeds arXiv budget: {size} > {MAX_BYTES}")
    print(ZIP_PATH)
    print(f"bytes={size}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/ripe_alibi.py <==
#!/usr/bin/env python3
"""Probe-anchored network alibi using the RIPE Atlas measurement API.

Unlike ``network_alibi.py`` (which pings anchors *from* the instance and is
limited by ICMP de-prioritisation on the egress path), this script schedules a
one-off ping measurement *towards* the instance from a globally distributed set
of RIPE Atlas probes whose coordinates are published. Each probe's minimum RTT
yields a speed-of-light disk centred on a known location; the intersection is a
constraint-based geolocation (CBG) region for the target.

The API key is read from the environment (RIPE_ATLAS_KEY) and is never written to
any output file. Only the public measurement id is recorded, so the resulting
artifact is independently re-verifiable without the key.
"""

from __future__ import annotations

import argparse
import json
import math
import os
import time
import urllib.error
import urllib.request

API = "https://atlas.ripe.net/api/v2"
C_KM_S = 299_792.458
FIBRE = 2.0 / 3.0
R_EARTH = 6371.0


def api(method: str, path: str, key: str | None = None, body: dict | None = None,
        timeout: float = 60.0) -> dict:
    data = json.dumps(body).encode() if body is not None else None
    req = urllib.request.Request(API + path, data=data, method=method)
    req.add_header("Content-Type", "application/json")
    req.add_header("Accept", "application/json")
    if key:
        req.add_header("Authorization", f"Key {key}")
    with urllib.request.urlopen(req, timeout=timeout) as r:
        return json.loads(r.read().decode())


def haversine(la1, lo1, la2, lo2) -> float:
    p1, p2 = math.radians(la1), math.radians(la2)
    dphi = math.radians(la2 - la1)
    dl = math.radians(lo2 - lo1)
    a = math.sin(dphi / 2) ** 2 + math.cos(p1) * math.cos(p2) * math.sin(dl / 2) ** 2
    return 2 * R_EARTH * math.asin(math.sqrt(a))


def schedule(key: str, target: str, n_ww: int, n_local: list[str],
             tcp_port: int = 0) -> int:
    probes = [{"type": "area", "value": "WW", "requested": n_ww}]
    for cc in n_local:
        probes.append({"type": "country", "value": cc, "requested": 8})
    if tcp_port:
        # ICMP is often blocked to cloud instances; a TCP traceroute to an open
        # port still elicits a reply from the target, and the last hop that
        # reaches it gives the target round-trip time.
        definition = {
            "type": "traceroute", "af": 4, "target": target, "protocol": "TCP",
            "port": tcp_port, "packets": 3, "first_hop": 1, "max_hops": 32,
            "description": f"network-alibi tcp-traceroute to {target}:{tcp_port}",
            "resolve_on_probe": False,
        }
    else:
        definition = {
            "type": "ping", "af": 4, "target": target, "packets": 3,
            "description": f"network-alibi ping to {target}", "resolve_on_probe": False,
        }
    body = {"definitions": [definition], "probes": probes, "is_oneoff": True}
    res = api("POST", "/measurements/", key=key, body=body)
    return res["measurements"][0]


def traceroute_target_rtt(result: dict, target: str) -> float | None:
    """Min RTT among hops whose responder is the target (TCP traceroute)."""
    best = None
    for hop in result.get("result", []):
        for pkt in hop.get("result", []):
            if isinstance(pkt, dict) and pkt.get("from") == target and "rtt" in pkt:
                best = pkt["rtt"] if best is None else min(best, pkt["rtt"])
    return best


def fetch_results(mid: int, key: str, want: int, max_wait: int) -> list[dict]:
    t0 = time.time()
    last = []
    while time.time() - t0 < max_wait:
        try:
            res = api("GET", f"/measurements/{mid}/results/", key=key)
        except urllib.error.HTTPError:
            res = []
        last = res
        if len(res) >= want:
            break
        time.sleep(15)
    return last


def probe_coords(prb_ids: list[int]) -> dict[int, tuple]:
    coords: dict[int, tuple] = {}
    for i in range(0, len(prb_ids), 100):
        chunk = ",".join(str(p) for p in prb_ids[i:i + 100])
        try:
            res = api("GET", f"/probes/?id__in={chunk}&page_size=100")
        except urllib.error.HTTPError:
            continue
        for p in res.get("results", []):
            geo = (p.get("geometry") or {}).get("coordinates")
            if geo and len(geo) == 2:
                coords[p["id"]] = (float(geo[1]), float(geo[0]))  # lat, lon
    return coords


def min_rtt(result: dict) -> float | None:
    if isinstance(result.get("min"), (int, float)) and result["min"] > 0:
        return float(result["min"])
    rtts = [r["rtt"] for r in result.get("result", []) if isinstance(r, dict) and "rtt" in r]
    return min(rtts) if rtts else None


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--target", required=True)
    ap.add_argument("--output", required=True)
    ap.add_argument("--ww", type=int, default=120)
    ap.add_argument("--local", default="BG,RO,GR,RS,TR")
    ap.add_argument("--claim-lat", type=float, default=42.70)
    ap.add_argument("--claim-lon", type=float, default=23.32)
    ap.add_argument("--max-wait", type=int, default=420)
    ap.add_argument("--reuse-mid", type=int, default=0)
    ap.add_argument("--tcp-port", type=int, default=0,
                    help="if set, use TCP traceroute to this port (ICMP blocked)")
    args = ap.parse_args()

    key = os.environ.get("RIPE_ATLAS_KEY")
    if not key:
        raise SystemExit("set RIPE_ATLAS_KEY")

    if args.reuse_mid:
        mid = args.reuse_mid
    else:
        mid = schedule(key, args.target, args.ww,
                       [c for c in args.local.split(",") if c], tcp_port=args.tcp_port)
        print(f"scheduled measurement id={mid}")

    results = fetch_results(mid, key, want=args.ww, max_wait=args.max_wait)
    by_probe = {}
    for r in results:
        m = traceroute_target_rtt(r, args.target) if args.tcp_port else min_rtt(r)
        if m is not None and m > 0:
            by_probe[r["prb_id"]] = min(m, by_probe.get(r["prb_id"], 1e9))

    coords = probe_coords(list(by_probe))
    disks = []
    for pid, rtt in by_probe.items():
        if pid in coords:
            la, lo = coords[pid]
            rad = (rtt / 1000.0) / 2.0 * (C_KM_S * FIBRE)
            disks.append({"prb_id": pid, "lat": la, "lon": lo,
                          "rtt_min_ms": rtt, "sol_radius_km": rad})

    disks.sort(key=lambda d: d["rtt_min_ms"])
    est = None
    if len(disks) >= 3:
        def viol(la, lo):
            return sum(max(0.0, haversine(la, lo, d["lat"], d["lon"]) - d["sol_radius_km"])
                       for d in disks)
        best = (None, None, float("inf"))
        la = -60.0
        while la <= 75.0:
            lo = -170.0
            while lo <= 175.0:
                v = viol(la, lo)
                if v < best[2]:
                    best = (la, lo, v)
                lo += 2.0
            la += 2.0
        la0, lo0 = best[0], best[1]
        for fine in (1.0, 0.5, 0.25):
            for dla in (-fine, 0, fine):
                for dlo in (-fine, 0, fine):
                    v = viol(la0 + dla, lo0 + dlo)
                    if v < best[2]:
                        best = (la0 + dla, lo0 + dlo, v)
            la0, lo0 = best[0], best[1]
        err = haversine(best[0], best[1], args.claim_lat, args.claim_lon)
        est = {"lat": best[0], "lon": best[1], "total_violation_km": best[2],
               "error_vs_claim_km": err, "binding_radius_km": disks[0]["sol_radius_km"],
               "nearest_probe_rtt_ms": disks[0]["rtt_min_ms"]}

    decoys = [("Sydney", -33.87, 151.21), ("Sao Paulo", -23.55, -46.63),
              ("San Francisco", 37.77, -122.42), ("Tokyo", 35.68, 139.69),
              ("Johannesburg", -26.20, 28.05), ("Mumbai", 19.08, 72.88),
              ("New York", 40.71, -74.01), ("Singapore", 1.35, 103.82),
              ("Reykjavik", 64.15, -21.94), ("London", 51.51, -0.13),
              ("Frankfurt", 50.11, 8.68), ("Sofia (claimed)", args.claim_lat, args.claim_lon)]
    drej = []
    for name, la, lo in decoys:
        v = max((haversine(la, lo, d["lat"], d["lon"]) - d["sol_radius_km"]) for d in disks) if disks else 0
        drej.append({"name": name, "lat": la, "lon": lo,
                     "max_violation_km": max(0.0, v), "rejected": v > 1.0})

    out = {
        "schema_version": 1, "created_unix": time.time(),
        "measurement_id": mid, "target": args.target,
        "public_results_url": f"{API}/measurements/{mid}/results/",
        "probes_responding": len(disks),
        "binding_radius_km": disks[0]["sol_radius_km"] if disks else None,
        "nearest_probe_rtt_ms": disks[0]["rtt_min_ms"] if disks else None,
        "cbg_estimate": est,
        "decoy_rejection": drej,
        "disks": disks,
    }
    with open(args.output, "w") as f:
        f.write(json.dumps(out, indent=2, sort_keys=True) + "\n")
    print(f"mid={mid} probes={len(disks)} "
          + (f"binding_radius={disks[0]['sol_radius_km']:.0f}km " if disks else "")
          + (f"cbg_err={est['error_vs_claim_km']:.0f}km " if est else "")
          + f"decoys_rejected={sum(d['rejected'] for d in drej)}/{len(drej)}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/run_campaign.py <==
#!/usr/bin/env python3
"""Run a manifested GPU topology campaign and emit compressed certificates."""

from __future__ import annotations

import argparse
import csv
import datetime as dt
import hashlib
import json
import pathlib
import platform
import shutil
import subprocess
import sys
from collections import defaultdict
from typing import Any


ROOT = pathlib.Path(__file__).resolve().parents[1]


def sha256_file(path: pathlib.Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def run(command: list[str], *, cwd: pathlib.Path = ROOT,
        capture: bool = True) -> subprocess.CompletedProcess[str]:
    return subprocess.run(
        command,
        cwd=cwd,
        check=True,
        text=True,
        stdout=subprocess.PIPE if capture else None,
        stderr=subprocess.PIPE if capture else None,
    )


def command_output(command: list[str]) -> dict[str, Any]:
    try:
        completed = run(command)
        return {
            "command": command,
            "returncode": completed.returncode,
            "stdout": completed.stdout,
            "stderr": completed.stderr,
        }
    except (FileNotFoundError, subprocess.CalledProcessError) as error:
        return {"command": command, "error": repr(error)}


def build_command(run_cfg: dict[str, Any], device: int) -> list[str]:
    binary = str(ROOT / "build" / "l2_topology")
    mode = run_cfg["mode"]
    if mode == "single":
        return [
            binary,
            "single",
            str(run_cfg["arena_mib"]),
            str(run_cfg["offset_start_bytes"]),
            str(run_cfg["offset_step_bytes"]),
            str(run_cfg["offset_count"]),
            str(run_cfg["warm"]),
            str(run_cfg["measured"]),
            str(run_cfg["reps"]),
            str(run_cfg["seed"]),
            str(device),
        ]
    if mode == "chain":
        return [
            binary,
            "chain",
            str(run_cfg["footprint_mib"]),
            str(run_cfg["line_bytes"]),
            str(run_cfg["warm"]),
            str(run_cfg["measured"]),
            str(run_cfg["reps"]),
            str(run_cfg["seed"]),
            str(device),
        ]
    if mode == "fingerprint":
        return [
            binary,
            "fingerprint",
            str(run_cfg["arena_mib"]),
            str(run_cfg["offset_start_bytes"]),
            str(run_cfg["offset_step_bytes"]),
            str(run_cfg["n_probes"]),
            str(run_cfg["warm"]),
            str(run_cfg["measured"]),
            str(run_cfg["shots"]),
            str(run_cfg["seed"]),
            str(device),
        ]
    raise ValueError(f"unknown mode: {mode}")


class OnlineStats:
    def __init__(self) -> None:
        self.n = 0
        self.mean = 0.0
        self.m2 = 0.0
        self.min_v = float("inf")
        self.max_v = float("-inf")

    def update(self, x: float) -> None:
        self.n += 1
        delta = x - self.mean
        self.mean += delta / self.n
        self.m2 += delta * (x - self.mean)
        self.min_v = min(self.min_v, x)
        self.max_v = max(self.max_v, x)

    def row(self) -> dict[str, Any]:
        var = self.m2 / (self.n - 1) if self.n > 1 else 0.0
        return {
            "count": self.n,
            "mean_cycles": self.mean,
            "variance_cycles2": var,
            "min_cycles": self.min_v,
            "max_cycles": self.max_v,
        }


def summarize_topology_csv(raw_path: pathlib.Path, summary_path: pathlib.Path) -> dict[str, Any]:
    """Compress a raw probe CSV into bounded sufficient statistics."""
    groups: dict[tuple[str, str, str, str], OnlineStats] = defaultdict(OnlineStats)
    row_count = 0
    with raw_path.open(newline="", encoding="utf-8") as handle:
        reader = csv.DictReader(handle)
        if not reader.fieldnames:
            raise ValueError(f"{raw_path} has no header")
        latency_columns = [c for c in reader.fieldnames if c.startswith("lat_")]
        if latency_columns:
            for row in reader:
                row_count += 1
                for col in latency_columns:
                    groups[(row["smid"], col.replace("lat_", ""), "fingerprint", row["measured"])].update(
                        float(row[col])
                    )
        else:
            for row in reader:
                row_count += 1
                groups[(row["smid"], row["probe_id"], row["mode"], row["measured"])].update(
                    float(row["cycles_per_access"])
                )

    summary_path.parent.mkdir(parents=True, exist_ok=True)
    with summary_path.open("w", newline="", encoding="utf-8") as handle:
        fieldnames = [
            "smid",
            "probe_id",
            "mode",
            "measured_accesses",
            "count",
            "mean_cycles",
            "variance_cycles2",
            "min_cycles",
            "max_cycles",
        ]
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        for (smid, probe_id, mode, measured), stats in sorted(
            groups.items(), key=lambda item: (int(item[0][0]), item[0][2], int(item[0][1]))
        ):
            writer.writerow({
                "smid": smid,
                "probe_id": probe_id,
                "mode": mode,
                "measured_accesses": measured,
                **stats.row(),
            })
    return {
        "raw_rows": row_count,
        "summary_rows": len(groups),
        "summary_path": str(summary_path.relative_to(ROOT)),
        "summary_sha256": sha256_file(summary_path),
        "summary_bytes": summary_path.stat().st_size,
    }


def maybe_compress(path: pathlib.Path) -> pathlib.Path:
    if shutil.which("zstd") is None:
        return path
    compressed = path.with_suffix(path.suffix + ".zst")
    subprocess.run(["zstd", "-19", "-f", str(path), "-o", str(compressed)], check=True)
    return compressed


def write_certificate(
    certificate_path: pathlib.Path,
    *,
    run_id: str,
    config_path: pathlib.Path,
    run_dir: pathlib.Path,
    summary_dir: pathlib.Path,
    manifest: dict[str, Any],
    summaries: list[dict[str, Any]],
) -> None:
    cert = {
        "schema_version": 1,
        "certificate_type": "gpu_topology_sufficient_statistics",
        "run_id": run_id,
        "created_utc": dt.datetime.now(dt.timezone.utc).strftime("%Y-%m-%dT%H:%M:%SZ"),
        "claims": [
            "Every included measurement table is a bounded sufficient-statistics summary.",
            "Raw per-event or per-shot streams are hash-addressed and shipped in the arXiv ancillary payload.",
            "The certificate is checkable without a GPU by recomputing SHA-256 digests of included summaries and manifests.",
        ],
        "config": {
            "path": str(config_path.relative_to(ROOT)),
            "sha256": sha256_file(config_path),
        },
        "run_manifest": {
            "path": str((run_dir / "manifest.json").relative_to(ROOT)),
            "sha256": sha256_file(run_dir / "manifest.json"),
        },
        "summaries": summaries,
        "source_sha256": manifest["source_sha256"],
        "external_raw_policy": {
            "include_in_arxiv": False,
            "reason": "Raw streams scale with repetitions and are not required to compile the article.",
            "required_external_store": "DOI-backed or content-addressed archive before public submission of final B200 results.",
        },
    }
    certificate_path.parent.mkdir(parents=True, exist_ok=True)
    certificate_path.write_text(json.dumps(cert, indent=2, sort_keys=True) + "\n", encoding="utf-8")


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", required=True, type=pathlib.Path)
    parser.add_argument("--device", default=0, type=int)
    parser.add_argument("--no-build", action="store_true")
    args = parser.parse_args()

    config_path = args.config.resolve()
    config = json.loads(config_path.read_text(encoding="utf-8"))
    timestamp = dt.datetime.now(dt.timezone.utc).strftime("%Y%m%dT%H%M%SZ")
    run_id = f"{config['campaign']}_{timestamp}"
    run_dir = ROOT / "results" / "raw" / run_id
    summary_dir = ROOT / "results" / "summary" / run_id
    run_dir.mkdir(parents=True, exist_ok=False)
    summary_dir.mkdir(parents=True, exist_ok=False)

    if not args.no_build:
        run(["make", "-j2"], capture=False)

    device_info_path = run_dir / "device_info.json"
    device_info_path.write_text(run([str(ROOT / "build" / "device_info")]).stdout, encoding="utf-8")

    source_paths = [
        ROOT / "Makefile",
        ROOT / "src" / "device_info.cu",
        ROOT / "src" / "l2_topology.cu",
        pathlib.Path(__file__).resolve(),
        config_path,
    ]
    manifest: dict[str, Any] = {
        "schema_version": 1,
        "run_id": run_id,
        "started_utc": timestamp,
        "config": config,
        "config_path": str(config_path.relative_to(ROOT)),
        "device": args.device,
        "python": sys.version,
        "platform": platform.platform(),
        "uname": list(platform.uname()),
        "source_sha256": {
            str(path.relative_to(ROOT)): sha256_file(path) for path in source_paths
        },
        "system_commands": {
            "nvidia_smi_query": command_output(["nvidia-smi", "-q"]),
            "nvidia_topology": command_output(["nvidia-smi", "topo", "-m"]),
            "nvcc_version": command_output(["nvcc", "--version"]),
        },
        "runs": [],
        "outputs": {"device_info.json": sha256_file(device_info_path)},
    }

    summaries: list[dict[str, Any]] = []
    for run_cfg in config["runs"]:
        command = build_command(run_cfg, args.device)
        print("+", " ".join(command), flush=True)
        completed = run(command)
        raw_path = run_dir / f"topology_{run_cfg['name']}.csv"
        raw_path.write_text(completed.stdout, encoding="utf-8")
        summary_path = summary_dir / f"topology_{run_cfg['name']}.summary.csv"
        summary = summarize_topology_csv(raw_path, summary_path)
        compressed_path = maybe_compress(raw_path) if config.get("compress_raw", True) else raw_path
        raw_record = {
            "name": run_cfg["name"],
            "config": run_cfg,
            "command": command,
            "stderr_tail": completed.stderr[-4096:],
            "raw_path": str(raw_path.relative_to(ROOT)),
            "raw_sha256": sha256_file(raw_path),
            "raw_bytes": raw_path.stat().st_size,
            "compressed_path": str(compressed_path.relative_to(ROOT)),
            "compressed_sha256": sha256_file(compressed_path),
            "compressed_bytes": compressed_path.stat().st_size,
            "summary": summary,
        }
        manifest["runs"].append(raw_record)
        manifest["outputs"][raw_path.name] = raw_record["raw_sha256"]
        summaries.append(summary | {
            "run_name": run_cfg["name"],
            "raw_sha256": raw_record["raw_sha256"],
            "compressed_sha256": raw_record["compressed_sha256"],
            "raw_rows": summary["raw_rows"],
        })

    manifest["completed_utc"] = dt.datetime.now(dt.timezone.utc).strftime("%Y%m%dT%H%M%SZ")
    manifest_path = run_dir / "manifest.json"
    manifest_path.write_text(json.dumps(manifest, indent=2, sort_keys=True) + "\n", encoding="utf-8")

    certificate_path = ROOT / "certificates" / f"{run_id}.json"
    write_certificate(
        certificate_path,
        run_id=run_id,
        config_path=config_path,
        run_dir=run_dir,
        summary_dir=summary_dir,
        manifest=manifest,
        summaries=summaries,
    )
    latest = ROOT / "certificates" / "latest_certificate.json"
    latest.write_text(certificate_path.read_text(encoding="utf-8"), encoding="utf-8")
    print(certificate_path)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/run_noc.py <==
#!/usr/bin/env python3
"""Run the on-chip-network congestion sweep and derive bounded summaries.

Captures the raw per-(sweep, load) CSV and a telemetry trace, then compresses
to a per-load summary: median achieved bandwidth and effective line service
time, the saturation knee (smallest offered load reaching 95% of peak
bandwidth), and the latency inflation from minimum to peak load.
"""

from __future__ import annotations

import argparse
import csv
import datetime as dt
import json
import pathlib
import statistics
import subprocess
import threading
import time

ROOT = pathlib.Path(__file__).resolve().parents[1]


def telemetry_loop(path: pathlib.Path, stop: threading.Event, period: float, device: int):
    fields = ("timestamp,clocks.sm,clocks.mem,temperature.gpu,power.draw,"
              "memory.used,utilization.gpu,utilization.memory")
    with path.open("w") as f:
        f.write(fields + "\n")
        f.flush()
        while not stop.is_set():
            try:
                out = subprocess.run(
                    ["nvidia-smi", f"--id={device}",
                     "--query-gpu=" + fields, "--format=csv,noheader,nounits"],
                    text=True, capture_output=True, timeout=10).stdout.strip()
                if out:
                    f.write(out + "\n")
                    f.flush()
            except Exception:
                pass
            stop.wait(period)


def summarize(raw: pathlib.Path, out_json: pathlib.Path) -> dict:
    by_load: dict[int, list[float]] = {}
    by_load_ns: dict[int, list[float]] = {}
    warps: dict[int, int] = {}
    sweeps = set()
    with raw.open() as f:
        for row in csv.DictReader(f):
            b = int(row["load_blocks"])
            by_load.setdefault(b, []).append(float(row["achieved_GBps"]))
            by_load_ns.setdefault(b, []).append(float(row["line_service_ns"]))
            warps[b] = int(row["resident_warps"])
            sweeps.add(int(row["sweep"]))
    loads = sorted(by_load)
    med = {b: statistics.median(by_load[b]) for b in loads}
    med_ns = {b: statistics.median(by_load_ns[b]) for b in loads}
    peak = max(med.values())
    knee = next((b for b in loads if med[b] >= 0.95 * peak), loads[-1])
    lat_min = med_ns[loads[0]]
    lat_peak = med_ns[max(loads, key=lambda b: med[b])]
    summary = {
        "schema_version": 1,
        "sweeps": len(sweeps),
        "peak_bandwidth_gbps": peak,
        "knee_load_blocks": knee,
        "knee_resident_warps": warps[knee],
        "latency_inflation_ratio": lat_peak / lat_min if lat_min else None,
        "per_load": [
            {"load_blocks": b, "resident_warps": warps[b],
             "median_GBps": med[b], "median_line_ns": med_ns[b],
             "n": len(by_load[b])}
            for b in loads
        ],
    }
    out_json.write_text(json.dumps(summary, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    return summary


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--vram-gib", type=float, default=85.0)
    ap.add_argument("--stream-gib", type=float, default=8.0)
    ap.add_argument("--duration-sec", type=int, default=5400)
    ap.add_argument("--passes", type=int, default=4)
    ap.add_argument("--reps", type=int, default=5)
    ap.add_argument("--device", type=int, default=0)
    ap.add_argument("--telemetry-period", type=float, default=3.0)
    args = ap.parse_args()

    ts = dt.datetime.now(dt.timezone.utc).strftime("%Y%m%dT%H%M%SZ")
    run_id = f"noc_congestion_{ts}"
    run_dir = ROOT / "results" / "raw" / run_id
    run_dir.mkdir(parents=True, exist_ok=True)
    raw = run_dir / "noc_sweep.csv"
    tel = run_dir / "noc_telemetry.csv"

    (run_dir / "device_info.json").write_text(
        subprocess.run([str(ROOT / "build" / "device_info")], text=True,
                       capture_output=True).stdout, encoding="utf-8")

    stop = threading.Event()
    th = threading.Thread(target=telemetry_loop,
                          args=(tel, stop, args.telemetry_period, args.device))
    th.start()
    try:
        with raw.open("w") as out:
            proc = subprocess.Popen(
                [str(ROOT / "build" / "noc_congestion"), str(args.vram_gib),
                 str(args.stream_gib), str(args.duration_sec), str(args.passes),
                 str(args.reps), str(args.device)],
                stdout=out, stderr=subprocess.PIPE, text=True)
            _, err = proc.communicate()
        if err:
            (run_dir / "stderr.txt").write_text(err, encoding="utf-8")
    finally:
        stop.set()
        th.join()

    summary = summarize(raw, run_dir / "noc_summary.json")
    live = ROOT / "data" / "box2" / "noc_congestion_summary.json"
    live.parent.mkdir(parents=True, exist_ok=True)
    live.write_text(json.dumps(summary, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(f"{run_dir}")
    print(f"peak={summary['peak_bandwidth_gbps']:.0f} GB/s "
          f"knee={summary['knee_load_blocks']} blocks "
          f"({summary['knee_resident_warps']} warps) "
          f"lat_inflation={summary['latency_inflation_ratio']:.2f}x "
          f"sweeps={summary['sweeps']}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/run_stability.py <==
#!/usr/bin/env python3
"""Run a long full-load topology-stability campaign with telemetry logging."""

from __future__ import annotations

import argparse
import datetime as dt
import hashlib
import json
import pathlib
import platform
import subprocess
import sys
import threading
import time
from collections import defaultdict

ROOT = pathlib.Path(__file__).resolve().parents[1]


def sha256_file(p: pathlib.Path) -> str:
    h = hashlib.sha256()
    with p.open("rb") as fh:
        for b in iter(lambda: fh.read(1 << 20), b""):
            h.update(b)
    return h.hexdigest()


def maybe_compress(path: pathlib.Path) -> pathlib.Path:
    if subprocess.run(["bash", "-lc", "command -v zstd >/dev/null"], check=False).returncode != 0:
        return path
    out = path.with_suffix(path.suffix + ".zst")
    subprocess.run(["zstd", "-19", "-f", str(path), "-o", str(out)], check=True)
    return out


def summarize_snapshots(path: pathlib.Path) -> dict:
    with path.open(newline="", encoding="utf-8") as fh:
        import csv
        rows = list(csv.DictReader(fh))
    if not rows:
        return {"rows": 0}
    lat_cols = [c for c in rows[0] if c.startswith("lat_")]
    snapshots = sorted({int(r["snapshot"]) for r in rows})
    smids = sorted({int(r["smid"]) for r in rows})
    per_snapshot_mean = defaultdict(list)
    per_sm_mean = defaultdict(list)
    for r in rows:
        mean = sum(float(r[c]) for c in lat_cols) / len(lat_cols)
        per_snapshot_mean[int(r["snapshot"])].append(mean)
        per_sm_mean[int(r["smid"])].append(mean)
    snapshot_means = [sum(per_snapshot_mean[s]) / len(per_snapshot_mean[s]) for s in snapshots]
    sm_means = [sum(per_sm_mean[s]) / len(per_sm_mean[s]) for s in smids]
    return {
        "rows": len(rows),
        "snapshots": len(snapshots),
        "sm_count": len(smids),
        "first_elapsed_sec": float(rows[0]["elapsed_sec"]),
        "last_elapsed_sec": float(rows[-1]["elapsed_sec"]),
        "latency_mean_cycles_first_snapshot": snapshot_means[0],
        "latency_mean_cycles_last_snapshot": snapshot_means[-1],
        "latency_mean_cycles_min_snapshot": min(snapshot_means),
        "latency_mean_cycles_max_snapshot": max(snapshot_means),
        "per_sm_mean_cycles_min": min(sm_means),
        "per_sm_mean_cycles_max": max(sm_means),
    }


def write_certificate(run_dir: pathlib.Path, cfg_path: pathlib.Path, manifest: dict,
                      compressed_snap: pathlib.Path, compressed_telem: pathlib.Path,
                      summary: dict) -> None:
    cert = {
        "schema_version": 1,
        "certificate_type": "gpu_vram_stability_long_run",
        "run_id": manifest["run_id"],
        "claims": [
            "The run allocated a large VRAM buffer and sustained GPU load between topology snapshots.",
            "Raw snapshot and telemetry streams are hash-addressed and compressed after completion.",
            "The certificate is checkable without a GPU by recomputing SHA-256 digests.",
        ],
        "config": {
            "path": str(cfg_path.relative_to(ROOT)),
            "sha256": sha256_file(cfg_path),
        },
        "manifest": {
            "path": str((run_dir / "manifest.json").relative_to(ROOT)),
            "sha256": sha256_file(run_dir / "manifest.json"),
        },
        "outputs": {
            "stability_snapshots": {
                "path": str(compressed_snap.relative_to(ROOT)),
                "bytes": compressed_snap.stat().st_size,
                "sha256": sha256_file(compressed_snap),
            },
            "stability_telemetry": {
                "path": str(compressed_telem.relative_to(ROOT)),
                "bytes": compressed_telem.stat().st_size,
                "sha256": sha256_file(compressed_telem),
            },
        },
        "summary": summary,
    }
    cert_path = ROOT / "certificates" / f"{manifest['run_id']}.json"
    cert_path.parent.mkdir(parents=True, exist_ok=True)
    cert_path.write_text(json.dumps(cert, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    (ROOT / "certificates" / "latest_stability_certificate.json").write_text(
        cert_path.read_text(encoding="utf-8"), encoding="utf-8"
    )


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--config", required=True, type=pathlib.Path)
    ap.add_argument("--device", default=0, type=int)
    args = ap.parse_args()
    cfg_path = args.config.resolve()
    cfg = json.loads(cfg_path.read_text())
    ts = dt.datetime.now(dt.timezone.utc).strftime("%Y%m%dT%H%M%SZ")
    run_id = f"{cfg['campaign']}_{ts}"
    run_dir = ROOT / "results" / "raw" / run_id
    run_dir.mkdir(parents=True, exist_ok=False)

    di = subprocess.run([str(ROOT / "build" / "device_info")], check=True,
                        text=True, stdout=subprocess.PIPE).stdout
    (run_dir / "device_info.json").write_text(di, encoding="utf-8")

    snap_path = run_dir / "stability_snapshots.csv"
    telem_path = run_dir / "stability_telemetry.csv"

    cmd = [str(ROOT / "build" / "topology_stability"), str(cfg["vram_gib"]),
           str(cfg["duration_sec"]), str(cfg["snapshot_period_sec"]),
           str(cfg["load_iters"]), str(cfg["n_probes"]), str(cfg["measured"]),
           str(args.device)]

    stop = threading.Event()

    def sample_telemetry():
        with telem_path.open("w", encoding="utf-8") as fh:
            fh.write("timestamp,sm_clock_mhz,mem_clock_mhz,temperature_c,"
                     "power_w,memory_used_mib,gpu_util_percent,mem_util_percent\n")
            q = ("nvidia-smi --query-gpu=timestamp,clocks.sm,clocks.mem,"
                 "temperature.gpu,power.draw,memory.used,utilization.gpu,"
                 "utilization.memory --format=csv,noheader,nounits").split()
            while not stop.is_set():
                try:
                    out = subprocess.run(q, check=True, text=True,
                                         stdout=subprocess.PIPE).stdout.strip()
                    fh.write(out + "\n")
                    fh.flush()
                except Exception:
                    pass
                stop.wait(cfg.get("telemetry_period_sec", 3))

    t = threading.Thread(target=sample_telemetry, daemon=True)
    t.start()
    print("+", " ".join(cmd), flush=True)
    with snap_path.open("w", encoding="utf-8") as out:
        proc = subprocess.run(cmd, stdout=out, stderr=subprocess.PIPE, text=True)
    stop.set()
    t.join(timeout=10)

    compressed_snap = maybe_compress(snap_path)
    compressed_telem = maybe_compress(telem_path)
    summary = summarize_snapshots(snap_path)

    manifest = {
        "schema_version": 1, "run_id": run_id, "started_utc": ts,
        "completed_utc": dt.datetime.now(dt.timezone.utc).strftime("%Y%m%dT%H%M%SZ"),
        "config": cfg, "command": cmd, "device": args.device,
        "platform": platform.platform(), "python": sys.version,
        "stderr": proc.stderr,
        "source_sha256": {
            "src/topology_stability.cu": sha256_file(ROOT / "src" / "topology_stability.cu"),
        },
        "outputs": {
            "stability_snapshots.csv": sha256_file(snap_path),
            "stability_telemetry.csv": sha256_file(telem_path),
            "device_info.json": sha256_file(run_dir / "device_info.json"),
            compressed_snap.name: sha256_file(compressed_snap),
            compressed_telem.name: sha256_file(compressed_telem),
        },
        "summary": summary,
    }
    (run_dir / "manifest.json").write_text(json.dumps(manifest, indent=2, sort_keys=True) + "\n",
                                           encoding="utf-8")
    write_certificate(run_dir, cfg_path, manifest, compressed_snap, compressed_telem, summary)
    print(run_dir)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/summarize_stability.py <==
#!/usr/bin/env python3
"""Summarize an in-progress or completed stability run."""

from __future__ import annotations

import argparse
import csv
import json
import math
import pathlib
import statistics as st


def corr(a: list[float], b: list[float]) -> float:
    ma = sum(a) / len(a)
    mb = sum(b) / len(b)
    va = sum((x - ma) ** 2 for x in a)
    vb = sum((y - mb) ** 2 for y in b)
    if va == 0 or vb == 0:
        return float("nan")
    return sum((x - ma) * (y - mb) for x, y in zip(a, b)) / math.sqrt(va * vb)


def summarize(run_dir: pathlib.Path) -> dict:
    snap_path = run_dir / "stability_snapshots.csv"
    telem_path = run_dir / "stability_telemetry.csv"
    rows = []
    with snap_path.open(newline="", encoding="utf-8") as handle:
        reader = csv.DictReader(handle)
        lat_cols = [c for c in reader.fieldnames or [] if c.startswith("lat_")]
        for row in reader:
            vals = [float(row[c]) for c in lat_cols]
            rows.append({
                "snapshot": int(row["snapshot"]),
                "elapsed_sec": float(row["elapsed_sec"]),
                "smid": int(row["smid"]),
                "mean_cycles": sum(vals) / len(vals),
                "core_clock_khz": int(row["core_clock_khz"]),
            })
    by_snapshot: dict[int, list[dict]] = {}
    for row in rows:
        by_snapshot.setdefault(row["snapshot"], []).append(row)
    snapshots = sorted(by_snapshot)
    first = {row["smid"]: row["mean_cycles"] for row in by_snapshot[snapshots[0]]}
    per_snapshot = []
    for snapshot in snapshots:
        current = {row["smid"]: row["mean_cycles"] for row in by_snapshot[snapshot]}
        common = sorted(set(first) & set(current))
        first_vec = [first[smid] for smid in common]
        current_vec = [current[smid] for smid in common]
        per_snapshot.append({
            "snapshot": snapshot,
            "elapsed_sec": max(row["elapsed_sec"] for row in by_snapshot[snapshot]),
            "sm_count": len(common),
            "mean_cycles": sum(current_vec) / len(current_vec),
            "min_cycles": min(current_vec),
            "max_cycles": max(current_vec),
            "corr_vs_first": corr(first_vec, current_vec),
        })

    telemetry = []
    if telem_path.exists():
        with telem_path.open(newline="", encoding="utf-8") as handle:
            reader = csv.DictReader(handle)
            for row in reader:
                parsed = {}
                for key in [
                    "sm_clock_mhz",
                    "mem_clock_mhz",
                    "temperature_c",
                    "power_w",
                    "memory_used_mib",
                    "gpu_util_percent",
                    "mem_util_percent",
                ]:
                    try:
                        parsed[key] = float(row[key])
                    except Exception:
                        parsed[key] = None
                telemetry.append(parsed)

    telemetry_summary = {}
    for key in [
        "gpu_util_percent",
        "mem_util_percent",
        "temperature_c",
        "power_w",
        "memory_used_mib",
        "sm_clock_mhz",
        "mem_clock_mhz",
    ]:
        vals = [row[key] for row in telemetry if row.get(key) is not None]
        if vals:
            telemetry_summary[key] = {
                "min": min(vals),
                "median": st.median(vals),
                "max": max(vals),
            }

    return {
        "schema_version": 1,
        "run_dir": str(run_dir),
        "status": "partial" if not (run_dir / "manifest.json").exists() else "complete",
        "snapshots": len(snapshots),
        "snapshot_rows": len(rows),
        "sm_count_min": min(item["sm_count"] for item in per_snapshot),
        "sm_count_max": max(item["sm_count"] for item in per_snapshot),
        "elapsed_sec_last": per_snapshot[-1]["elapsed_sec"],
        "mean_cycles_first": per_snapshot[0]["mean_cycles"],
        "mean_cycles_last": per_snapshot[-1]["mean_cycles"],
        "mean_cycles_drift_last_minus_first": per_snapshot[-1]["mean_cycles"] - per_snapshot[0]["mean_cycles"],
        "corr_vs_first_min": min(item["corr_vs_first"] for item in per_snapshot),
        "corr_vs_first_last": per_snapshot[-1]["corr_vs_first"],
        "per_snapshot_tail": per_snapshot[-5:],
        "telemetry_samples": len(telemetry),
        "telemetry": telemetry_summary,
    }


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("run_dir", type=pathlib.Path)
    parser.add_argument("--output", type=pathlib.Path)
    args = parser.parse_args()
    summary = summarize(args.run_dir)
    text = json.dumps(summary, indent=2, sort_keys=True) + "\n"
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(text, encoding="utf-8")
    else:
        print(text)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/verify_certificate.py <==
#!/usr/bin/env python3
"""Verify a topology certificate without requiring a GPU."""

from __future__ import annotations

import argparse
import hashlib
import json
import pathlib
import sys


ROOT = pathlib.Path(__file__).resolve().parents[1]


def sha256_file(path: pathlib.Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def resolve(path_text: str) -> pathlib.Path:
    path = pathlib.Path(path_text)
    return path if path.is_absolute() else ROOT / path


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("certificate", type=pathlib.Path)
    args = parser.parse_args()

    cert_path = args.certificate.resolve()
    cert = json.loads(cert_path.read_text(encoding="utf-8"))
    errors: list[str] = []

    for label, record in [
        ("config", cert.get("config")),
        ("run_manifest", cert.get("run_manifest")),
    ]:
        if not record:
            continue
        path = resolve(record.get("path", ""))
        if not path.exists():
            errors.append(f"missing {label}: {path}")
        elif sha256_file(path) != record.get("sha256"):
            errors.append(f"sha256 mismatch for {label}: {path}")

    for record in cert.get("files", []):
        path = resolve(record.get("path", ""))
        if not path.exists():
            errors.append(f"missing file: {path}")
        elif sha256_file(path) != record.get("sha256"):
            errors.append(f"sha256 mismatch for file: {path}")

    for summary in cert.get("summaries", []):
        path = resolve(summary["summary_path"])
        if not path.exists():
            errors.append(f"missing summary: {path}")
        elif sha256_file(path) != summary["summary_sha256"]:
            errors.append(f"sha256 mismatch for summary: {path}")

    if errors:
        for error in errors:
            print(error, file=sys.stderr)
        return 1
    print(f"verified {cert_path}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/src/device_info.cu <==
#include <cuda_runtime.h>

#include <cstdio>
#include <cstdlib>
#include <iomanip>
#include <iostream>
#include <sstream>
#include <string>

#define CUDA_CHECK(call)                                                       \
  do {                                                                         \
    cudaError_t error__ = (call);                                               \
    if (error__ != cudaSuccess) {                                               \
      std::cerr << "CUDA error at " << __FILE__ << ":" << __LINE__ << ": "   \
                << cudaGetErrorString(error__) << "\n";                         \
      std::exit(EXIT_FAILURE);                                                  \
    }                                                                          \
  } while (0)

static std::string json_escape(const char *input) {
  std::ostringstream out;
  for (const unsigned char c : std::string(input)) {
    switch (c) {
    case '"':
      out << "\\\"";
      break;
    case '\\':
      out << "\\\\";
      break;
    case '\n':
      out << "\\n";
      break;
    case '\r':
      out << "\\r";
      break;
    case '\t':
      out << "\\t";
      break;
    default:
      if (c < 0x20) {
        out << "\\u" << std::hex << std::setw(4) << std::setfill('0')
            << static_cast<int>(c);
      } else {
        out << c;
      }
    }
  }
  return out.str();
}

static std::string uuid_string(const cudaUUID_t &uuid) {
  std::ostringstream out;
  out << std::hex << std::setfill('0');
  for (int i = 0; i < 16; ++i) {
    out << std::setw(2)
        << static_cast<unsigned int>(
               static_cast<unsigned char>(uuid.bytes[i]));
  }
  return out.str();
}

int main() {
  int device = 0;
  int driver_version = 0;
  int runtime_version = 0;
  cudaDeviceProp p{};
  CUDA_CHECK(cudaSetDevice(device));
  CUDA_CHECK(cudaDriverGetVersion(&driver_version));
  CUDA_CHECK(cudaRuntimeGetVersion(&runtime_version));
  CUDA_CHECK(cudaGetDeviceProperties(&p, device));

  int memory_clock_khz = 0;
  int core_clock_khz = 0;
  CUDA_CHECK(cudaDeviceGetAttribute(
      &memory_clock_khz, cudaDevAttrMemoryClockRate, device));
  CUDA_CHECK(
      cudaDeviceGetAttribute(&core_clock_khz, cudaDevAttrClockRate, device));

  size_t persisting_limit = 0;
  // Persisting-L2 controls exist only on Ampere and later; tolerate older parts.
  if (cudaDeviceGetLimit(&persisting_limit, cudaLimitPersistingL2CacheSize)
      != cudaSuccess) {
    persisting_limit = 0;
    cudaGetLastError();
  }

  std::cout << "{\n"
            << "  \"device_index\": " << device << ",\n"
            << "  \"name\": \"" << json_escape(p.name) << "\",\n"
            << "  \"uuid_hex\": \"" << uuid_string(p.uuid) << "\",\n"
            << "  \"compute_capability\": \"" << p.major << "." << p.minor
            << "\",\n"
            << "  \"driver_version_encoded\": " << driver_version << ",\n"
            << "  \"runtime_version_encoded\": " << runtime_version << ",\n"
            << "  \"multiprocessor_count\": " << p.multiProcessorCount << ",\n"
            << "  \"warp_size\": " << p.warpSize << ",\n"
            << "  \"global_memory_bytes\": " << p.totalGlobalMem << ",\n"
            << "  \"l2_cache_bytes\": " << p.l2CacheSize << ",\n"
            << "  \"persisting_l2_max_bytes\": "
            << p.persistingL2CacheMaxSize << ",\n"
            << "  \"persisting_l2_current_limit_bytes\": "
            << persisting_limit << ",\n"
            << "  \"access_policy_max_window_bytes\": "
            << p.accessPolicyMaxWindowSize << ",\n"
            << "  \"memory_bus_width_bits\": " << p.memoryBusWidth << ",\n"
            << "  \"memory_clock_khz\": " << memory_clock_khz << ",\n"
            << "  \"core_clock_khz\": " << core_clock_khz << ",\n"
            << "  \"max_threads_per_block\": " << p.maxThreadsPerBlock << ",\n"
            << "  \"max_threads_per_sm\": " << p.maxThreadsPerMultiProcessor
            << ",\n"
            << "  \"shared_memory_per_block_bytes\": " << p.sharedMemPerBlock
            << ",\n"
            << "  \"shared_memory_per_sm_bytes\": "
            << p.sharedMemPerMultiprocessor << ",\n"
            << "  \"registers_per_block\": " << p.regsPerBlock << ",\n"
            << "  \"registers_per_sm\": " << p.regsPerMultiprocessor << ",\n"
            << "  \"async_engine_count\": " << p.asyncEngineCount << ",\n"
            << "  \"pci_bus_id\": " << p.pciBusID << ",\n"
            << "  \"pci_device_id\": " << p.pciDeviceID << ",\n"
            << "  \"ecc_enabled\": " << (p.ECCEnabled ? "true" : "false")
            << ",\n"
            << "  \"concurrent_kernels\": "
            << (p.concurrentKernels ? "true" : "false") << ",\n"
            << "  \"managed_memory\": "
            << (p.managedMemory ? "true" : "false") << ",\n"
            << "  \"concurrent_managed_access\": "
            << (p.concurrentManagedAccess ? "true" : "false") << "\n"
            << "}\n";
  return 0;
}


==> anc/src/die_affinity.cu <==
// Cross-die affinity probe for the B200 NV-HBI boundary.
//
// The per-SM L2 fingerprint probe addresses its bank with 32-bit word indices,
// so it cannot place probe targets beyond ~17 GiB and therefore cannot reach the
// second reticle die of a B200 (each die backs roughly half of the ~180 GB
// HBM3e).  This probe uses 64-bit addressing over a buffer that fills most of
// VRAM and spans both dies.  Each SM (one resident block, turn-serialised)
// chases a self-referencing line at a fixed byte offset; with n_probes offsets
// spread uniformly across the buffer, some targets are homed on the SM's own die
// and some across the NV-HBI link, so the per-SM latency vector encodes die
// affinity.  A visible boundary appears as a two-cluster split in the SM
// similarity graph; its absence (with the tested footprint and noise floor) is
// also a valid, certifiable outcome.

#include <cuda_runtime.h>

#include <chrono>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <iostream>
#include <vector>

#define CUDA_CHECK(call)                                                       \
  do {                                                                         \
    cudaError_t e__ = (call);                                                  \
    if (e__ != cudaSuccess) {                                                  \
      std::cerr << "CUDA error " << __FILE__ << ":" << __LINE__ << ": "        \
                << cudaGetErrorString(e__) << "\n";                            \
      std::exit(1);                                                            \
    }                                                                          \
  } while (0)

__device__ __forceinline__ uint32_t physical_smid() {
  uint32_t id;
  asm volatile("mov.u32 %0, %%smid;" : "=r"(id));
  return id;
}

// Cache-bypassing 64-bit load (ld.global.cv): re-fetches from memory each time,
// so a self-referencing line measures the latency to its physical home (and thus
// the SM-to-die distance), not an L1/L2 hit.
__device__ __forceinline__ uint64_t load_cv_u64(const uint64_t *a) {
  uint64_t v;
  asm volatile("ld.global.cv.u64 %0, [%1];" : "=l"(v) : "l"(a) : "memory");
  return v;
}

// Initialise a self-referencing chain: next[i] = i (each line points to itself).
__global__ void fill_self(uint64_t *next, uint64_t n) {
  uint64_t i = static_cast<uint64_t>(blockIdx.x) * blockDim.x + threadIdx.x;
  const uint64_t stride = static_cast<uint64_t>(gridDim.x) * blockDim.x;
  for (uint64_t k = i; k < n; k += stride) next[k] = k;
}

// One block per SM; thread 0 measures the dependent-load latency to each probe
// line.  Turn serialisation keeps a single block in the timed region at a time.
__global__ void die_fingerprint(const uint64_t *__restrict__ next,
                                const uint64_t *__restrict__ starts, int n_probes,
                                uint64_t warm, uint64_t measured,
                                int *turn_claim, int *now_serving,
                                uint32_t *out_smid, uint64_t *out_cycles,
                                uint64_t *out_sink) {
  if (threadIdx.x != 0) return;
  const int b = blockIdx.x;
  out_smid[b] = physical_smid();
  const int my = atomicAdd(turn_claim, 1);
  while (atomicAdd(now_serving, 0) != my) __nanosleep(2000);
  uint64_t sink = 0;
  for (int p = 0; p < n_probes; ++p) {
    uint64_t idx = starts[p];
    for (uint64_t i = 0; i < warm; ++i) idx = load_cv_u64(next + idx);
    __threadfence();
    const uint64_t t0 = clock64();
    for (uint64_t i = 0; i < measured; ++i) idx = load_cv_u64(next + idx);
    const uint64_t t1 = clock64();
    out_cycles[static_cast<uint64_t>(b) * n_probes + p] = t1 - t0;
    sink ^= idx;
  }
  out_sink[b] = sink;
  atomicExch(now_serving, my + 1);
}

static double pf(const char *t) { return std::strtod(t, nullptr); }
static uint64_t pu(const char *t) { return std::strtoull(t, nullptr, 10); }

int main(int argc, char **argv) {
  if (argc != 8) {
    std::cerr << "Usage: " << argv[0]
              << " <arena_gib> <n_probes> <warm> <measured> <shots> <seed> <device>\n";
    return 1;
  }
  const double arena_gib = pf(argv[1]);
  const int n_probes = (int)pu(argv[2]);
  const uint64_t warm = pu(argv[3]);
  const uint64_t measured = pu(argv[4]);
  const uint64_t shots = pu(argv[5]);
  const int device = (int)pu(argv[7]);

  CUDA_CHECK(cudaSetDevice(device));
  cudaDeviceProp prop{};
  CUDA_CHECK(cudaGetDeviceProperties(&prop, device));
  const int num_sm = prop.multiProcessorCount;

  const uint64_t bytes = (uint64_t)(arena_gib * (double)(1ull << 30));
  const uint64_t n = bytes / sizeof(uint64_t);
  uint64_t *d_next = nullptr;
  CUDA_CHECK(cudaMalloc(&d_next, n * sizeof(uint64_t)));
  fill_self<<<num_sm * 32, 256>>>(d_next, n);
  CUDA_CHECK(cudaGetLastError());
  CUDA_CHECK(cudaDeviceSynchronize());

  // Probe word indices spread uniformly across the whole buffer (both dies).
  std::vector<uint64_t> h_starts(n_probes);
  for (int p = 0; p < n_probes; ++p)
    h_starts[p] = (n / n_probes) * (uint64_t)p;
  uint64_t *d_starts = nullptr;
  CUDA_CHECK(cudaMalloc(&d_starts, sizeof(uint64_t) * n_probes));
  CUDA_CHECK(cudaMemcpy(d_starts, h_starts.data(), sizeof(uint64_t) * n_probes,
                        cudaMemcpyHostToDevice));

  const size_t shmem = prop.sharedMemPerMultiprocessor / 2 + 1024;
  CUDA_CHECK(cudaFuncSetAttribute(die_fingerprint,
             cudaFuncAttributeMaxDynamicSharedMemorySize, (int)shmem));

  int *d_turn, *d_serv;
  uint32_t *d_smid;
  uint64_t *d_cyc, *d_sink;
  CUDA_CHECK(cudaMalloc(&d_turn, sizeof(int)));
  CUDA_CHECK(cudaMalloc(&d_serv, sizeof(int)));
  CUDA_CHECK(cudaMalloc(&d_smid, sizeof(uint32_t) * num_sm));
  CUDA_CHECK(cudaMalloc(&d_sink, sizeof(uint64_t) * num_sm));
  CUDA_CHECK(cudaMalloc(&d_cyc, sizeof(uint64_t) * num_sm * n_probes));
  std::vector<uint32_t> h_smid(num_sm);
  std::vector<uint64_t> h_cyc((uint64_t)num_sm * n_probes);

  std::cout << "shot,smid,measured";
  for (int p = 0; p < n_probes; ++p) std::cout << ",lat_" << p;
  std::cout << "\n";
  std::cerr << "arena_gib=" << arena_gib << " words=" << n << " num_sm=" << num_sm
            << " step_words=" << (n / n_probes) << "\n";

  for (uint64_t shot = 0; shot < shots; ++shot) {
    CUDA_CHECK(cudaMemset(d_turn, 0, sizeof(int)));
    CUDA_CHECK(cudaMemset(d_serv, 0, sizeof(int)));
    die_fingerprint<<<num_sm, 32, shmem>>>(d_next, d_starts, n_probes, warm,
                                           measured, d_turn, d_serv, d_smid,
                                           d_cyc, d_sink);
    CUDA_CHECK(cudaGetLastError());
    CUDA_CHECK(cudaDeviceSynchronize());
    CUDA_CHECK(cudaMemcpy(h_smid.data(), d_smid, sizeof(uint32_t) * num_sm,
                          cudaMemcpyDeviceToHost));
    CUDA_CHECK(cudaMemcpy(h_cyc.data(), d_cyc, sizeof(uint64_t) * num_sm * n_probes,
                          cudaMemcpyDeviceToHost));
    for (int b = 0; b < num_sm; ++b) {
      std::cout << shot << ',' << h_smid[b] << ',' << measured;
      for (int p = 0; p < n_probes; ++p)
        std::cout << ',' << (double)h_cyc[(uint64_t)b * n_probes + p] / (double)measured;
      std::cout << '\n';
    }
    std::cout.flush();
  }
  std::cerr << "done shots=" << shots << "\n";
  return 0;
}


==> anc/src/l2_topology.cu <==
// Per-SM L2 access-latency topology probe for a single NVIDIA GPU.
//
// The program measures dependent-load latency from every physical streaming
// multiprocessor (SM) to a chosen set of L2-resident cache lines. Two buffer
// shapes are supported:
//
//   single : a self-referencing chain that loops forever on one 128 B line at a
//            host-selected byte offset. Repeated ld.global.cg loads of that one
//            line are L2 hits to the single L2 slice that owns the address, so
//            the measured cycle count isolates the SM -> slice path. Sweeping
//            the offset moves the line across slices.
//   chain  : a random permutation pointer chain over a small L2-resident
//            footprint that touches many slices. The measured latency is the
//            SM's average distance to the slice ensemble (a near-uniform
//            control).
//
// Measurements are serialized across SMs by a global turn counter: only one
// block enters the timed region at a time, while the others back off with
// __nanosleep, so the timed load stream sees no on-chip contention. One block
// is forced per SM through a large dynamic shared-memory request, so a single
// launch covers all SMs.

#include <cuda_runtime.h>

#include <algorithm>
#include <cerrno>
#include <cmath>
#include <cstdint>
#include <cstdlib>
#include <cstring>
#include <iomanip>
#include <iostream>
#include <numeric>
#include <random>
#include <string>
#include <vector>

#define CUDA_CHECK(call)                                                       \
  do {                                                                         \
    cudaError_t error__ = (call);                                              \
    if (error__ != cudaSuccess) {                                              \
      std::cerr << "CUDA error at " << __FILE__ << ":" << __LINE__ << ": "     \
                << cudaGetErrorString(error__) << "\n";                        \
      std::exit(EXIT_FAILURE);                                                 \
    }                                                                          \
  } while (0)

__device__ __forceinline__ uint32_t physical_smid() {
  uint32_t id;
  asm volatile("mov.u32 %0, %%smid;" : "=r"(id));
  return id;
}

__device__ __forceinline__ uint32_t load_cg_u32(const uint32_t *address) {
  uint32_t value;
  asm volatile("ld.global.cg.u32 %0, [%1];"
               : "=r"(value)
               : "l"(address)
               : "memory");
  return value;
}

// One block per SM. Thread 0 of each block claims a turn, waits for its turn,
// warms the chain, then times a dependent-load stream while holding the turn.
__global__ void per_sm_latency_kernel(const uint32_t *next, uint32_t start,
                                      uint64_t warm_accesses,
                                      uint64_t measured_accesses,
                                      int *turn_claim, int *now_serving,
                                      uint32_t *out_smid, int *out_turn,
                                      uint64_t *out_cycles,
                                      uint32_t *out_sink) {
  if (threadIdx.x != 0) {
    return;
  }
  const int block = blockIdx.x;
  out_smid[block] = physical_smid();

  const int my_turn = atomicAdd(turn_claim, 1);
  out_turn[block] = my_turn;

  // Wait for an exclusive turn. Non-active blocks back off so they generate no
  // on-chip traffic while another block is being timed.
  while (atomicAdd(now_serving, 0) != my_turn) {
    __nanosleep(2000);
  }

  uint32_t index = start;
  for (uint64_t i = 0; i < warm_accesses; ++i) {
    index = load_cg_u32(next + index);
  }

  __threadfence();
  const uint64_t begin = clock64();
  for (uint64_t i = 0; i < measured_accesses; ++i) {
    index = load_cg_u32(next + index);
  }
  const uint64_t end = clock64();
  __threadfence();

  out_cycles[block] = end - begin;
  out_sink[block] = index;

  // Release the turn to the next block.
  atomicExch(now_serving, my_turn + 1);
}

// One block per SM measures a P-probe latency fingerprint in a single
// serialized turn: for each probe offset it warms and times a dependent-load
// stream on that one line. One launch yields a full shot (all SMs x P probes),
// used as labeled training data for the SM-placement oracle.
__global__ void per_sm_fingerprint_kernel(const uint32_t *next,
                                          const uint32_t *starts, int n_probes,
                                          uint64_t warm_accesses,
                                          uint64_t measured_accesses,
                                          int *turn_claim, int *now_serving,
                                          uint32_t *out_smid, int *out_turn,
                                          uint64_t *out_cycles,
                                          uint32_t *out_sink) {
  if (threadIdx.x != 0) {
    return;
  }
  const int block = blockIdx.x;
  out_smid[block] = physical_smid();

  const int my_turn = atomicAdd(turn_claim, 1);
  out_turn[block] = my_turn;
  while (atomicAdd(now_serving, 0) != my_turn) {
    __nanosleep(2000);
  }

  uint32_t sink = 0;
  for (int p = 0; p < n_probes; ++p) {
    uint32_t index = starts[p];
    for (uint64_t i = 0; i < warm_accesses; ++i) {
      index = load_cg_u32(next + index);
    }
    __threadfence();
    const uint64_t begin = clock64();
    for (uint64_t i = 0; i < measured_accesses; ++i) {
      index = load_cg_u32(next + index);
    }
    const uint64_t end = clock64();
    out_cycles[static_cast<uint64_t>(block) * n_probes + p] = end - begin;
    sink ^= index;
  }
  out_sink[block] = sink;
  atomicExch(now_serving, my_turn + 1);
}

static uint64_t parse_u64(const char *text, const char *name) {
  errno = 0;
  char *end = nullptr;
  const unsigned long long value = std::strtoull(text, &end, 10);
  if (errno != 0 || end == text || *end != '\0') {
    std::cerr << "Invalid " << name << ": " << text << "\n";
    std::exit(EXIT_FAILURE);
  }
  return static_cast<uint64_t>(value);
}

static double parse_double(const char *text, const char *name) {
  errno = 0;
  char *end = nullptr;
  const double value = std::strtod(text, &end);
  if (errno != 0 || end == text || *end != '\0' || !std::isfinite(value) ||
      value <= 0.0) {
    std::cerr << "Invalid " << name << ": " << text << "\n";
    std::exit(EXIT_FAILURE);
  }
  return value;
}

int main(int argc, char **argv) {
  if (argc < 9) {
    std::cerr
        << "Usage:\n  " << argv[0]
        << " single <arena_mib> <offset_start_bytes> <offset_step_bytes> "
           "<offset_count> <warm> <measured> <reps> <seed> <device>\n  "
        << argv[0]
        << " chain <footprint_mib> <line_bytes> <warm> <measured> <reps> "
           "<seed> <device>\n  "
        << argv[0]
        << " fingerprint <arena_mib> <offset_start_bytes> <offset_step_bytes> "
           "<n_probes> <warm> <measured> <shots> <seed> <device>\n";
    return EXIT_FAILURE;
  }

  const std::string mode = argv[1];
  const int device = static_cast<int>(parse_u64(argv[argc - 1], "device"));
  CUDA_CHECK(cudaSetDevice(device));

  cudaDeviceProp prop{};
  CUDA_CHECK(cudaGetDeviceProperties(&prop, device));
  int core_clock_khz = 0;
  CUDA_CHECK(cudaDeviceGetAttribute(&core_clock_khz, cudaDevAttrClockRate,
                                    device));
  const int num_sm = prop.multiProcessorCount;

  // Force one resident block per SM by reserving more than half of the SM's
  // shared memory for each block.
  const size_t shared_per_sm = prop.sharedMemPerMultiprocessor;
  size_t dyn_shared = shared_per_sm / 2 + 1024;
  if (dyn_shared > shared_per_sm) {
    dyn_shared = shared_per_sm - 1024;
  }
  CUDA_CHECK(cudaFuncSetAttribute(per_sm_latency_kernel,
                                  cudaFuncAttributeMaxDynamicSharedMemorySize,
                                  static_cast<int>(dyn_shared)));
  CUDA_CHECK(cudaFuncSetAttribute(per_sm_fingerprint_kernel,
                                  cudaFuncAttributeMaxDynamicSharedMemorySize,
                                  static_cast<int>(dyn_shared)));
  int blocks_per_sm = 0;
  CUDA_CHECK(cudaOccupancyMaxActiveBlocksPerMultiprocessor(
      &blocks_per_sm, per_sm_latency_kernel, 32, dyn_shared));
  std::cerr << "num_sm=" << num_sm << " dyn_shared=" << dyn_shared
            << " blocks_per_sm=" << blocks_per_sm << "\n";

  // Device scratch shared by every launch.
  int *turn_claim = nullptr;
  int *now_serving = nullptr;
  uint32_t *out_smid = nullptr;
  int *out_turn = nullptr;
  uint64_t *out_cycles = nullptr;
  uint32_t *out_sink = nullptr;
  CUDA_CHECK(cudaMalloc(&turn_claim, sizeof(int)));
  CUDA_CHECK(cudaMalloc(&now_serving, sizeof(int)));
  CUDA_CHECK(cudaMalloc(&out_smid, sizeof(uint32_t) * num_sm));
  CUDA_CHECK(cudaMalloc(&out_turn, sizeof(int) * num_sm));
  const int max_probes = 64;
  CUDA_CHECK(cudaMalloc(&out_cycles, sizeof(uint64_t) * num_sm * max_probes));
  CUDA_CHECK(cudaMalloc(&out_sink, sizeof(uint32_t) * num_sm));

  std::vector<uint32_t> h_smid(num_sm);
  std::vector<int> h_turn(num_sm);
  std::vector<uint64_t> h_cycles(num_sm);

  std::cout << std::setprecision(12);
  if (mode == "single" || mode == "chain") {
    std::cout << "mode,probe_id,probe_bytes,rep,block,smid,turn,measured,"
                 "elapsed_cycles,cycles_per_access,core_clock_khz\n";
  }

  auto launch_one = [&](const std::string &mode_label, long long probe_id,
                        long long probe_bytes, uint64_t rep, uint32_t start,
                        const uint32_t *device_next, uint64_t warm,
                        uint64_t measured) {
    CUDA_CHECK(cudaMemset(turn_claim, 0, sizeof(int)));
    CUDA_CHECK(cudaMemset(now_serving, 0, sizeof(int)));
    per_sm_latency_kernel<<<num_sm, 32, dyn_shared>>>(
        device_next, start, warm, measured, turn_claim, now_serving, out_smid,
        out_turn, out_cycles, out_sink);
    CUDA_CHECK(cudaGetLastError());
    CUDA_CHECK(cudaDeviceSynchronize());
    CUDA_CHECK(cudaMemcpy(h_smid.data(), out_smid, sizeof(uint32_t) * num_sm,
                          cudaMemcpyDeviceToHost));
    CUDA_CHECK(cudaMemcpy(h_turn.data(), out_turn, sizeof(int) * num_sm,
                          cudaMemcpyDeviceToHost));
    CUDA_CHECK(cudaMemcpy(h_cycles.data(), out_cycles, sizeof(uint64_t) * num_sm,
                          cudaMemcpyDeviceToHost));
    for (int b = 0; b < num_sm; ++b) {
      std::cout << mode_label << ',' << probe_id << ',' << probe_bytes << ','
                << rep << ',' << b << ',' << h_smid[b] << ',' << h_turn[b] << ','
                << measured << ',' << h_cycles[b] << ','
                << static_cast<double>(h_cycles[b]) /
                       static_cast<double>(measured)
                << ',' << core_clock_khz << '\n';
    }
    std::cout.flush();
  };

  if (mode == "single") {
    if (argc != 11) {
      std::cerr << "single mode expects 9 parameters\n";
      return EXIT_FAILURE;
    }
    const double arena_mib = parse_double(argv[2], "arena_mib");
    const uint64_t offset_start = parse_u64(argv[3], "offset_start_bytes");
    const uint64_t offset_step = parse_u64(argv[4], "offset_step_bytes");
    const uint64_t offset_count = parse_u64(argv[5], "offset_count");
    const uint64_t warm = parse_u64(argv[6], "warm");
    const uint64_t measured = parse_u64(argv[7], "measured");
    const uint64_t reps = parse_u64(argv[8], "reps");

    const uint64_t arena_bytes =
        static_cast<uint64_t>(std::llround(arena_mib * 1024.0 * 1024.0));
    const uint64_t word_count = arena_bytes / sizeof(uint32_t);
    const uint64_t max_offset =
        offset_start + (offset_count == 0 ? 0 : (offset_count - 1)) *
                           offset_step;
    if (max_offset / sizeof(uint32_t) >= word_count) {
      std::cerr << "offset sweep exceeds arena\n";
      return EXIT_FAILURE;
    }

    // Self-referencing buffer: buf[i] = i, so any start word loops on its own
    // 128 B line forever.
    std::vector<uint32_t> host_next(word_count);
    std::iota(host_next.begin(), host_next.end(), 0u);
    uint32_t *device_next = nullptr;
    CUDA_CHECK(cudaMalloc(&device_next, arena_bytes));
    CUDA_CHECK(cudaMemcpy(device_next, host_next.data(), arena_bytes,
                          cudaMemcpyHostToDevice));

    for (uint64_t oi = 0; oi < offset_count; ++oi) {
      const uint64_t offset_bytes = offset_start + oi * offset_step;
      const uint32_t start = static_cast<uint32_t>(offset_bytes / sizeof(uint32_t));
      for (uint64_t rep = 0; rep < reps; ++rep) {
        launch_one("single", static_cast<long long>(oi),
                   static_cast<long long>(offset_bytes), rep, start,
                   device_next, warm, measured);
      }
    }
    CUDA_CHECK(cudaFree(device_next));
  } else if (mode == "chain") {
    if (argc != 9) {
      std::cerr << "chain mode expects 7 parameters\n";
      return EXIT_FAILURE;
    }
    const double footprint_mib = parse_double(argv[2], "footprint_mib");
    const uint64_t line_bytes = parse_u64(argv[3], "line_bytes");
    const uint64_t warm = parse_u64(argv[4], "warm");
    const uint64_t measured = parse_u64(argv[5], "measured");
    const uint64_t reps = parse_u64(argv[6], "reps");
    const uint64_t seed = parse_u64(argv[7], "seed");
    if (line_bytes < sizeof(uint32_t) || line_bytes % sizeof(uint32_t) != 0) {
      std::cerr << "line_bytes must be a multiple of 4\n";
      return EXIT_FAILURE;
    }
    const uint64_t requested_bytes =
        static_cast<uint64_t>(std::llround(footprint_mib * 1024.0 * 1024.0));
    const uint64_t line_count = requested_bytes / line_bytes;
    const uint64_t words_per_line = line_bytes / sizeof(uint32_t);
    const uint64_t word_count = line_count * words_per_line;
    if (line_count < 2 ||
        word_count > std::numeric_limits<uint32_t>::max()) {
      std::cerr << "footprint out of range\n";
      return EXIT_FAILURE;
    }
    std::vector<uint32_t> host_next(word_count, 0);
    std::vector<uint32_t> order(line_count);
    std::iota(order.begin(), order.end(), 0);
    std::mt19937_64 generator(seed);
    std::shuffle(order.begin(), order.end(), generator);
    for (uint64_t i = 0; i < line_count; ++i) {
      const uint32_t cur =
          static_cast<uint32_t>(static_cast<uint64_t>(order[i]) * words_per_line);
      const uint32_t nxt = static_cast<uint32_t>(
          static_cast<uint64_t>(order[(i + 1) % line_count]) * words_per_line);
      host_next[cur] = nxt;
    }
    const uint32_t start =
        static_cast<uint32_t>(static_cast<uint64_t>(order[0]) * words_per_line);
    const uint64_t actual_bytes = word_count * sizeof(uint32_t);
    uint32_t *device_next = nullptr;
    CUDA_CHECK(cudaMalloc(&device_next, actual_bytes));
    CUDA_CHECK(cudaMemcpy(device_next, host_next.data(), actual_bytes,
                          cudaMemcpyHostToDevice));
    for (uint64_t rep = 0; rep < reps; ++rep) {
      launch_one("chain", 0, static_cast<long long>(requested_bytes), rep, start,
                 device_next, warm, measured);
    }
    CUDA_CHECK(cudaFree(device_next));
  } else if (mode == "fingerprint") {
    if (argc != 11) {
      std::cerr << "fingerprint mode expects 9 parameters\n";
      return EXIT_FAILURE;
    }
    const double arena_mib = parse_double(argv[2], "arena_mib");
    const uint64_t offset_start = parse_u64(argv[3], "offset_start_bytes");
    const uint64_t offset_step = parse_u64(argv[4], "offset_step_bytes");
    const int n_probes = static_cast<int>(parse_u64(argv[5], "n_probes"));
    const uint64_t warm = parse_u64(argv[6], "warm");
    const uint64_t measured = parse_u64(argv[7], "measured");
    const uint64_t shots = parse_u64(argv[8], "shots");
    if (n_probes < 1 || n_probes > max_probes) {
      std::cerr << "n_probes must be in [1, " << max_probes << "]\n";
      return EXIT_FAILURE;
    }
    const uint64_t arena_bytes =
        static_cast<uint64_t>(std::llround(arena_mib * 1024.0 * 1024.0));
    const uint64_t word_count = arena_bytes / sizeof(uint32_t);
    const uint64_t max_offset = offset_start + (n_probes - 1) * offset_step;
    if (max_offset / sizeof(uint32_t) >= word_count) {
      std::cerr << "probe bank exceeds arena\n";
      return EXIT_FAILURE;
    }
    std::vector<uint32_t> host_next(word_count);
    std::iota(host_next.begin(), host_next.end(), 0u);
    uint32_t *device_next = nullptr;
    CUDA_CHECK(cudaMalloc(&device_next, arena_bytes));
    CUDA_CHECK(cudaMemcpy(device_next, host_next.data(), arena_bytes,
                          cudaMemcpyHostToDevice));

    std::vector<uint32_t> host_starts(n_probes);
    for (int p = 0; p < n_probes; ++p) {
      host_starts[p] =
          static_cast<uint32_t>((offset_start + p * offset_step) / sizeof(uint32_t));
    }
    uint32_t *device_starts = nullptr;
    CUDA_CHECK(cudaMalloc(&device_starts, sizeof(uint32_t) * n_probes));
    CUDA_CHECK(cudaMemcpy(device_starts, host_starts.data(),
                          sizeof(uint32_t) * n_probes, cudaMemcpyHostToDevice));

    // Wide CSV: one row per (shot, SM); the P fingerprint latencies follow.
    std::cout << "shot,block,smid,turn,measured";
    for (int p = 0; p < n_probes; ++p) {
      std::cout << ",lat_" << p;
    }
    std::cout << "\n";

    std::vector<uint64_t> h_fp(static_cast<size_t>(num_sm) * n_probes);
    for (uint64_t shot = 0; shot < shots; ++shot) {
      CUDA_CHECK(cudaMemset(turn_claim, 0, sizeof(int)));
      CUDA_CHECK(cudaMemset(now_serving, 0, sizeof(int)));
      per_sm_fingerprint_kernel<<<num_sm, 32, dyn_shared>>>(
          device_next, device_starts, n_probes, warm, measured, turn_claim,
          now_serving, out_smid, out_turn, out_cycles, out_sink);
      CUDA_CHECK(cudaGetLastError());
      CUDA_CHECK(cudaDeviceSynchronize());
      CUDA_CHECK(cudaMemcpy(h_smid.data(), out_smid, sizeof(uint32_t) * num_sm,
                            cudaMemcpyDeviceToHost));
      CUDA_CHECK(cudaMemcpy(h_turn.data(), out_turn, sizeof(int) * num_sm,
                            cudaMemcpyDeviceToHost));
      CUDA_CHECK(cudaMemcpy(h_fp.data(), out_cycles,
                            sizeof(uint64_t) * num_sm * n_probes,
                            cudaMemcpyDeviceToHost));
      for (int b = 0; b < num_sm; ++b) {
        std::cout << shot << ',' << b << ',' << h_smid[b] << ',' << h_turn[b]
                  << ',' << measured;
        for (int p = 0; p < n_probes; ++p) {
          const double cyc = static_cast<double>(h_fp[static_cast<size_t>(b) * n_probes + p]) /
                             static_cast<double>(measured);
          std::cout << ',' << cyc;
        }
        std::cout << '\n';
      }
      std::cout.flush();
    }
    CUDA_CHECK(cudaFree(device_starts));
    CUDA_CHECK(cudaFree(device_next));
  } else {
    std::cerr << "unknown mode: " << mode << "\n";
    return EXIT_FAILURE;
  }

  CUDA_CHECK(cudaFree(out_sink));
  CUDA_CHECK(cudaFree(out_cycles));
  CUDA_CHECK(cudaFree(out_turn));
  CUDA_CHECK(cudaFree(out_smid));
  CUDA_CHECK(cudaFree(now_serving));
  CUDA_CHECK(cudaFree(turn_claim));
  return 0;
}


==> anc/src/noc_congestion.cu <==
// On-chip-network congestion characterization under heavy VRAM load.
//
// The GPU memory fabric behaves like a network: as more SMs inject concurrent
// traffic, achieved bandwidth (goodput) rises and then saturates, and the
// per-access cost (an effective latency) grows past a knee.  This probe sweeps
// the offered load -- the number of concurrently active warps reading a large
// device buffer with a grid-stride pattern -- and records, for each load point,
// the achieved bandwidth and the effective per-128-byte-line service time.  The
// sweep is repeated until a wall-clock budget elapses, so the on-chip network's
// capacity and its stability under sustained load are both measured.
//
// Output is CSV on stdout: one row per (sweep, load point).

#include <cuda_runtime.h>

#include <chrono>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <iostream>
#include <vector>

#define CUDA_CHECK(call)                                                       \
  do {                                                                         \
    cudaError_t e__ = (call);                                                  \
    if (e__ != cudaSuccess) {                                                  \
      std::cerr << "CUDA error " << __FILE__ << ":" << __LINE__ << ": "        \
                << cudaGetErrorString(e__) << "\n";                            \
      std::exit(1);                                                            \
    }                                                                          \
  } while (0)

// Streaming read+reduce over a large buffer with a grid-stride loop.
// Every launch touches all n float4 elements exactly `passes` times, regardless
// of the grid size, so wall time at a given grid size measures the goodput the
// on-chip network delivers at that offered concurrency.
__global__ void stream_read(const float4 *__restrict__ buf, uint64_t n,
                            float *__restrict__ sink, int passes) {
  const uint64_t i = static_cast<uint64_t>(blockIdx.x) * blockDim.x + threadIdx.x;
  const uint64_t stride = static_cast<uint64_t>(gridDim.x) * blockDim.x;
  float4 acc = make_float4(0.f, 0.f, 0.f, 0.f);
  for (int p = 0; p < passes; ++p)
    for (uint64_t k = i; k < n; k += stride) {
      float4 v = buf[k];
      acc.x += v.x; acc.y += v.y; acc.z += v.z; acc.w += v.w;
    }
  if (threadIdx.x == 0) sink[blockIdx.x & 1023] = acc.x + acc.y + acc.z + acc.w;
}

static double pf(const char *t) { return std::strtod(t, nullptr); }
static uint64_t pu(const char *t) { return std::strtoull(t, nullptr, 10); }

int main(int argc, char **argv) {
  if (argc != 7) {
    std::cerr << "Usage: " << argv[0]
              << " <vram_gib> <stream_gib> <duration_sec> <passes> <reps> <device>\n";
    return 1;
  }
  const double vram_gib = pf(argv[1]);   // resident footprint (fills VRAM)
  const double stream_gib = pf(argv[2]); // window streamed per measurement (>> L2)
  const double duration_sec = pf(argv[3]);
  const int passes = (int)pu(argv[4]);
  const int reps = (int)pu(argv[5]);
  const int device = (int)pu(argv[6]);

  CUDA_CHECK(cudaSetDevice(device));
  cudaDeviceProp prop{};
  CUDA_CHECK(cudaGetDeviceProperties(&prop, device));
  const int num_sm = prop.multiProcessorCount;
  const int tpb = 256;

  const uint64_t bytes = (uint64_t)(vram_gib * (1ull << 30));
  const uint64_t n = bytes / sizeof(float4);
  uint64_t n_stream = (uint64_t)(stream_gib * (1ull << 30)) / sizeof(float4);
  if (n_stream > n) n_stream = n;
  float4 *d_buf = nullptr;
  CUDA_CHECK(cudaMalloc(&d_buf, n * sizeof(float4)));
  CUDA_CHECK(cudaMemset(d_buf, 1, n * sizeof(float4)));
  float *d_sink = nullptr;
  CUDA_CHECK(cudaMalloc(&d_sink, 1024 * sizeof(float)));

  // Offered-load points: blocks injected concurrently.  Covers the under-loaded
  // regime, the saturation knee near one resident wave, and oversubscription.
  std::vector<int> loads;
  for (int b : {1, 2, 4, 8, 16, 24, 32, 48, 64, 96})
    if (b <= num_sm * 4) loads.push_back(b);
  for (int m : {1, 2, 3, 4, 6, 8})         // multiples of the SM count
    loads.push_back(num_sm * m);

  cudaEvent_t t0, t1;
  CUDA_CHECK(cudaEventCreate(&t0));
  CUDA_CHECK(cudaEventCreate(&t1));

  // warm
  stream_read<<<num_sm, tpb>>>(d_buf, n_stream, d_sink, 1);
  CUDA_CHECK(cudaDeviceSynchronize());

  std::cout << "sweep,load_blocks,resident_warps,achieved_GBps,"
               "line_service_ns,elapsed_ms\n";
  const auto wall0 = std::chrono::steady_clock::now();
  auto elapsed = [&]() {
    return std::chrono::duration<double>(std::chrono::steady_clock::now() - wall0).count();
  };

  const double gib_per_pass = (double)n_stream * sizeof(float4);  // bytes per pass
  const uint64_t span = (n > n_stream) ? (n - n_stream + 1) : 1;
  int sweep = 0;
  while (elapsed() < duration_sec) {
    // rotate the streamed window across the resident footprint each sweep
    const uint64_t offset = ((uint64_t)sweep * n_stream) % span;
    for (int blocks : loads) {
      float best_ms = 1e30f;
      for (int r = 0; r < reps; ++r) {
        CUDA_CHECK(cudaEventRecord(t0));
        stream_read<<<blocks, tpb>>>(d_buf + offset, n_stream, d_sink, passes);
        CUDA_CHECK(cudaEventRecord(t1));
        CUDA_CHECK(cudaEventSynchronize(t1));
        float ms = 0.f;
        CUDA_CHECK(cudaEventElapsedTime(&ms, t0, t1));
        if (ms < best_ms) best_ms = ms;
      }
      const double total_bytes = gib_per_pass * passes;
      const double gbps = total_bytes / (best_ms * 1e-3) / 1e9;
      // effective service time per 128-byte cache line at this offered load
      const double lines = total_bytes / 128.0;
      const double line_ns = (best_ms * 1e6) / lines;
      const int resident_warps = blocks * (tpb / 32);
      std::cout << sweep << ',' << blocks << ',' << resident_warps << ','
                << gbps << ',' << line_ns << ',' << best_ms << '\n';
    }
    std::cout.flush();
    ++sweep;
  }
  std::cerr << "sweeps=" << sweep << " elapsed=" << elapsed() << "s\n";
  return 0;
}


==> anc/src/topology_stability.cu <==
// Long-duration topology-stability probe under sustained full-GPU/VRAM load.
//
// A large buffer is allocated to fill most of VRAM and is hammered by a
// compute+memory load kernel in bursts that keep the GPU at full utilization.
// Between bursts, the per-SM L2 latency fingerprint is measured with the same
// 1-block-per-SM, turn-serialized probe used elsewhere, using the same 32-probe
// bank as the placement oracle so the snapshots are directly comparable to it.
// Each snapshot records, for every physical SM, its fingerprint and the elapsed
// time, so the stability of the topology (and of the location side channel)
// under sustained load can be quantified.

#include <cuda_runtime.h>

#include <chrono>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <iostream>
#include <numeric>
#include <vector>

#define CUDA_CHECK(call)                                                       \
  do {                                                                         \
    cudaError_t e__ = (call);                                                  \
    if (e__ != cudaSuccess) {                                                  \
      std::cerr << "CUDA error " << __FILE__ << ":" << __LINE__ << ": "        \
                << cudaGetErrorString(e__) << "\n";                            \
      std::exit(1);                                                            \
    }                                                                          \
  } while (0)

__device__ __forceinline__ uint32_t physical_smid() {
  uint32_t id;
  asm volatile("mov.u32 %0, %%smid;" : "=r"(id));
  return id;
}
__device__ __forceinline__ uint32_t load_cg_u32(const uint32_t *a) {
  uint32_t v;
  asm volatile("ld.global.cg.u32 %0, [%1];" : "=r"(v) : "l"(a) : "memory");
  return v;
}

// Compute+memory load: read-modify-write float4 with FMAs over the big buffer.
__global__ void load_kernel(float4 *buf, uint64_t n, int iters) {
  uint64_t i = static_cast<uint64_t>(blockIdx.x) * blockDim.x + threadIdx.x;
  const uint64_t stride = static_cast<uint64_t>(gridDim.x) * blockDim.x;
  for (uint64_t k = i; k < n; k += stride) {
    float4 v = buf[k];
    for (int j = 0; j < iters; ++j) {
      v.x = fmaf(v.x, 1.0001f, 1.0f);
      v.y = fmaf(v.y, 1.0001f, 1.0f);
      v.z = fmaf(v.z, 1.0001f, 1.0f);
      v.w = fmaf(v.w, 1.0001f, 1.0f);
    }
    buf[k] = v;
  }
}

// Per-SM fingerprint probe (turn-serialized, one block per SM).
__global__ void fingerprint_kernel(const uint32_t *next, const uint32_t *starts,
                                   int n_probes, uint64_t warm, uint64_t measured,
                                   int *turn_claim, int *now_serving,
                                   uint32_t *out_smid, uint64_t *out_cycles,
                                   uint32_t *out_sink) {
  if (threadIdx.x != 0) return;
  const int b = blockIdx.x;
  out_smid[b] = physical_smid();
  const int my = atomicAdd(turn_claim, 1);
  while (atomicAdd(now_serving, 0) != my) __nanosleep(2000);
  uint32_t sink = 0;
  for (int p = 0; p < n_probes; ++p) {
    uint32_t idx = starts[p];
    for (uint64_t i = 0; i < warm; ++i) idx = load_cg_u32(next + idx);
    __threadfence();
    const uint64_t t0 = clock64();
    for (uint64_t i = 0; i < measured; ++i) idx = load_cg_u32(next + idx);
    const uint64_t t1 = clock64();
    out_cycles[static_cast<uint64_t>(b) * n_probes + p] = t1 - t0;
    sink ^= idx;
  }
  out_sink[b] = sink;
  atomicExch(now_serving, my + 1);
}

static uint64_t pu64(const char *t) { return std::strtoull(t, nullptr, 10); }
static double pf(const char *t) { return std::strtod(t, nullptr); }

int main(int argc, char **argv) {
  if (argc != 8) {
    std::cerr << "Usage: " << argv[0]
              << " <vram_gib> <duration_sec> <snapshot_period_sec> "
                 "<load_iters> <n_probes> <measured> <device>\n";
    return 1;
  }
  const double vram_gib = pf(argv[1]);
  const double duration_sec = pf(argv[2]);
  const double period_sec = pf(argv[3]);
  const int load_iters = (int)pu64(argv[4]);
  const int n_probes = (int)pu64(argv[5]);
  const uint64_t measured = pu64(argv[6]);
  const int device = (int)pu64(argv[7]);

  CUDA_CHECK(cudaSetDevice(device));
  cudaDeviceProp prop{};
  CUDA_CHECK(cudaGetDeviceProperties(&prop, device));
  const int num_sm = prop.multiProcessorCount;
  int clk = 0;
  CUDA_CHECK(cudaDeviceGetAttribute(&clk, cudaDevAttrClockRate, device));

  // Big buffer to fill VRAM.
  const uint64_t big_bytes = (uint64_t)(vram_gib * (1ull << 30));
  const uint64_t n_float4 = big_bytes / sizeof(float4);
  float4 *d_big = nullptr;
  CUDA_CHECK(cudaMalloc(&d_big, n_float4 * sizeof(float4)));
  CUDA_CHECK(cudaMemset(d_big, 1, n_float4 * sizeof(float4)));

  // Small L2-resident self-loop bank for the probe (16 MiB).
  const uint64_t bank_words = (16ull << 20) / sizeof(uint32_t);
  std::vector<uint32_t> h_bank(bank_words);
  std::iota(h_bank.begin(), h_bank.end(), 0u);
  uint32_t *d_bank = nullptr;
  CUDA_CHECK(cudaMalloc(&d_bank, bank_words * sizeof(uint32_t)));
  CUDA_CHECK(cudaMemcpy(d_bank, h_bank.data(), bank_words * sizeof(uint32_t),
                        cudaMemcpyHostToDevice));
  std::vector<uint32_t> h_starts(n_probes);
  for (int p = 0; p < n_probes; ++p) h_starts[p] = (uint32_t)((256ull * p) / 4);
  uint32_t *d_starts = nullptr;
  CUDA_CHECK(cudaMalloc(&d_starts, sizeof(uint32_t) * n_probes));
  CUDA_CHECK(cudaMemcpy(d_starts, h_starts.data(), sizeof(uint32_t) * n_probes,
                        cudaMemcpyHostToDevice));

  const size_t shmem = prop.sharedMemPerMultiprocessor / 2 + 1024;
  CUDA_CHECK(cudaFuncSetAttribute(fingerprint_kernel,
             cudaFuncAttributeMaxDynamicSharedMemorySize, (int)shmem));

  int *d_turn, *d_serv;
  uint32_t *d_smid, *d_sink;
  uint64_t *d_cyc;
  CUDA_CHECK(cudaMalloc(&d_turn, sizeof(int)));
  CUDA_CHECK(cudaMalloc(&d_serv, sizeof(int)));
  CUDA_CHECK(cudaMalloc(&d_smid, sizeof(uint32_t) * num_sm));
  CUDA_CHECK(cudaMalloc(&d_sink, sizeof(uint32_t) * num_sm));
  CUDA_CHECK(cudaMalloc(&d_cyc, sizeof(uint64_t) * num_sm * n_probes));
  std::vector<uint32_t> h_smid(num_sm);
  std::vector<uint64_t> h_cyc((uint64_t)num_sm * n_probes);

  const int load_blocks = num_sm * 32;
  std::cout << "snapshot,elapsed_sec,smid,measured,core_clock_khz";
  for (int p = 0; p < n_probes; ++p) std::cout << ",lat_" << p;
  std::cout << "\n";

  const auto t_start = std::chrono::steady_clock::now();
  auto elapsed = [&]() {
    return std::chrono::duration<double>(std::chrono::steady_clock::now() - t_start).count();
  };

  int snap = 0;
  while (elapsed() < duration_sec) {
    // Sustained load burst until the next snapshot is due.
    const double burst_end = std::min(elapsed() + period_sec, duration_sec);
    while (elapsed() < burst_end) {
      load_kernel<<<load_blocks, 256>>>(d_big, n_float4, load_iters);
      CUDA_CHECK(cudaGetLastError());
      CUDA_CHECK(cudaDeviceSynchronize());
    }
    // Probe snapshot (GPU hot, VRAM full).
    CUDA_CHECK(cudaMemset(d_turn, 0, sizeof(int)));
    CUDA_CHECK(cudaMemset(d_serv, 0, sizeof(int)));
    fingerprint_kernel<<<num_sm, 32, shmem>>>(d_bank, d_starts, n_probes, 24,
                                              measured, d_turn, d_serv, d_smid,
                                              d_cyc, d_sink);
    CUDA_CHECK(cudaGetLastError());
    CUDA_CHECK(cudaDeviceSynchronize());
    CUDA_CHECK(cudaMemcpy(h_smid.data(), d_smid, sizeof(uint32_t) * num_sm,
                          cudaMemcpyDeviceToHost));
    CUDA_CHECK(cudaMemcpy(h_cyc.data(), d_cyc,
                          sizeof(uint64_t) * num_sm * n_probes,
                          cudaMemcpyDeviceToHost));
    const double e = elapsed();
    for (int b = 0; b < num_sm; ++b) {
      std::cout << snap << ',' << e << ',' << h_smid[b] << ',' << measured << ','
                << clk;
      for (int p = 0; p < n_probes; ++p)
        std::cout << ',' << (double)h_cyc[(uint64_t)b * n_probes + p] / (double)measured;
      std::cout << '\n';
    }
    std::cout.flush();
    ++snap;
  }
  std::cerr << "snapshots=" << snap << " elapsed=" << elapsed() << "s\n";
  return 0;
}

